Charging Up the Functional Bootstrap

We revisit the problem of bootstrapping CFT correlators of charged fields. After discussing in detail how bounds for uncharged fields can be recycled to the charged case, we introduce two sets of analytic functional bases for correlators on the line. The first, which we call "simple", is essentially a direct sum of analytic functionals for the uncharged case. We use it to establish very general bounds on the OPE density appearing in charged correlators. The second basis is dual to generalized free fields and we explain how it is related to a charged version of the Polyakov bootstrap. We apply these functionals to map out the space of correlators and obtain new improved bounds on the 3d Ising twist defect.

==> Notebook_forsubmission.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    524345,      13275]
NotebookOptionsPosition[    511491,      13113]
NotebookOutlinePosition[    511884,      13129]
CellTagsIndexPosition[    511841,      13126]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["GFF Functional kernels", "Title",
 CellChangeTimes->{{3.833821157996084*^9, 
  3.833821169907814*^9}},ExpressionUUID->"783a4f7e-58ea-45b5-8e4c-\
dd89e215461a"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["\[Beta]", "~"], "0"], TraditionalForm]],ExpressionUUID->
  "efd9a996-e220-4b77-844f-94cb678be30b"],
 " prefunctional"
}], "Section",
 CellChangeTimes->{{3.8338222976635017`*^9, 
  3.833822340673513*^9}},ExpressionUUID->"f5be4279-280f-451b-9b56-\
e3b98c2ee488"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Kernels", " ", "for", " ", 
      SubscriptBox[
       OverscriptBox["\[Beta]", "~"], "0"], " ", "prefunctionals", " ", 
      RowBox[{"(", 
       RowBox[{"see", " ", "eq", " ", "B", ".8"}], ")"}]}], "..."}], ".", " ",
     "h1\[Beta]"}], "\[Rule]", 
   SubscriptBox["h", 
    RowBox[{"1", ",", 
     SubscriptBox[
      OverscriptBox["\[Beta]", "~"], "0"]}]]}], ",", " ", 
  RowBox[{"f1\[Beta]", "\[Rule]", 
   SubscriptBox["f", 
    RowBox[{"1", ",", 
     SubscriptBox[
      OverscriptBox["\[Beta]", "~"], "0"]}]]}], ",", " ", 
  RowBox[{"ht1\[Beta]", "\[Rule]", 
   SubscriptBox[
    OverscriptBox["h", "~"], 
    RowBox[{"1", ",", 
     SubscriptBox[
      OverscriptBox["\[Beta]", "~"], "0"]}]]}], ",", 
  RowBox[{"h2\[Beta]", "\[Rule]", 
   SubscriptBox["h", 
    RowBox[{"2", ",", 
     SubscriptBox[
      OverscriptBox["\[Beta]", "~"], "0"]}]]}], ",", " ", 
  RowBox[{"f2\[Beta]", "\[Rule]", 
   SubscriptBox["f", 
    RowBox[{"2", ",", 
     SubscriptBox[
      OverscriptBox["\[Beta]", "~"], "0"]}]]}]}]], "Text",
 CellChangeTimes->{{3.833821253062004*^9, 3.833821311902011*^9}, {
  3.833821343559783*^9, 3.833821343872512*^9}, {3.833821498275504*^9, 
  3.833821499731196*^9}, {3.833821560275978*^9, 3.833821614885295*^9}, {
  3.833821665485853*^9, 
  3.833821802806418*^9}},ExpressionUUID->"bada0dc5-eddb-4788-b477-\
9aab07152690"],

Cell[BoxData[" "], "Input",
 CellChangeTimes->{
  3.83382250790232*^9},ExpressionUUID->"52d0d307-074f-4511-a79c-5394fd29f334"],

Cell[BoxData[
 RowBox[{
  RowBox[{"For", " ", 
   SuperscriptBox["\[Eta]", "a"]}], "=", "1"}]], "Text",
 CellChangeTimes->{
  3.827469548885735*^9, {3.8338212209582567`*^9, 
   3.833821239743512*^9}},ExpressionUUID->"66fa1861-af59-453a-ac15-\
bf2bf8ed6a96"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"h1\[Beta]", "[", "z_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "z"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"9", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "32"}], " ", 
         SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "z", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}], "+", 
           RowBox[{"\[CapitalDelta]\[Phi]", " ", 
            RowBox[{"(", 
             RowBox[{"7", "+", 
              RowBox[{"10", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}], 
          ")"}], " ", 
         RowBox[{"HypergeometricPFQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], ",", 
             FractionBox["3", "2"], ",", 
             RowBox[{
              FractionBox["1", "2"], "+", 
              RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[CapitalDelta]\[Phi]", ",", 
             RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
           FractionBox["1", 
            RowBox[{
             RowBox[{"4", " ", "z"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"14", " ", "\[CapitalDelta]\[Phi]"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "-", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[CapitalDelta]\[Phi]", "3"]}]}], ")"}], " ", 
         RowBox[{"HypergeometricPFQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], ",", 
             FractionBox["3", "2"], ",", 
             RowBox[{
              FractionBox["3", "2"], "+", 
              RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
             RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
           FractionBox["1", 
            RowBox[{
             RowBox[{"4", " ", "z"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
        RowBox[{"48", " ", 
         SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", 
            "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
         RowBox[{"HypergeometricPFQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "2"], ",", 
             FractionBox["3", "2"], ",", 
             RowBox[{
              FractionBox["1", "2"], "+", 
              RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[CapitalDelta]\[Phi]", ",", 
             RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
           FractionBox["1", 
            RowBox[{
             RowBox[{"4", " ", "z"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", 
         SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"5", " ", "\[CapitalDelta]\[Phi]"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], " ", 
         RowBox[{"HypergeometricPFQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "2"], ",", 
             FractionBox["3", "2"], ",", 
             RowBox[{
              FractionBox["3", "2"], "+", 
              RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[CapitalDelta]\[Phi]", ",", 
             RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
           FractionBox["1", 
            RowBox[{
             RowBox[{"4", " ", "z"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "-", 
           RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "+", 
           RowBox[{"32", " ", 
            SuperscriptBox["\[CapitalDelta]\[Phi]", "3"]}]}], ")"}], " ", 
         RowBox[{"HypergeometricPFQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "2"], ",", 
             FractionBox["3", "2"], ",", 
             RowBox[{
              FractionBox["3", "2"], "+", 
              RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
             RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
           FractionBox["1", 
            RowBox[{
             RowBox[{"4", " ", "z"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["z", "2"]}]}]]}], "]"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"162", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", 
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}]}], ")"}]}]}],
   ";"}]], "Input",
 CellChangeTimes->{
  3.827461867358018*^9, {3.827469197280096*^9, 3.827469199516177*^9}, {
   3.832836560703285*^9, 3.832836561773589*^9}, 3.8338216553766413`*^9, {
   3.833821746154331*^9, 
   3.8338217477937737`*^9}},ExpressionUUID->"d6059518-e906-4131-a045-\
010531455d86"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f1\[Beta]", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SqrtBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]], " ", 
     RowBox[{"(", 
      RowBox[{"9", "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", 
        SuperscriptBox["\[CapitalDelta]\[Phi]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"14", " ", "\[CapitalDelta]\[Phi]"}], "-", 
          RowBox[{"2", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             RowBox[{"16", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             RowBox[{"16", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}], ")"}],
         " ", 
        RowBox[{"HypergeometricPFQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], ",", 
            FractionBox["3", "2"], ",", 
            RowBox[{
             FractionBox["1", "2"], "+", 
             RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[CapitalDelta]\[Phi]", ",", 
            RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
          FractionBox["1", 
           RowBox[{
            RowBox[{"4", " ", "z"}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "-", 
          RowBox[{"48", " ", "\[CapitalDelta]\[Phi]"}], "-", 
          RowBox[{"10", " ", 
           SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "+", 
          RowBox[{"192", " ", 
           SuperscriptBox["\[CapitalDelta]\[Phi]", "3"]}], "+", 
          RowBox[{"168", " ", 
           SuperscriptBox["\[CapitalDelta]\[Phi]", "4"]}], "+", 
          RowBox[{"32", " ", 
           SuperscriptBox["\[CapitalDelta]\[Phi]", "5"]}]}], ")"}], " ", 
        RowBox[{"HypergeometricPFQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], ",", 
            FractionBox["3", "2"], ",", 
            RowBox[{
             FractionBox["3", "2"], "+", 
             RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
            RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
          FractionBox["1", 
           RowBox[{
            RowBox[{"4", " ", "z"}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"5", " ", "\[CapitalDelta]\[Phi]"}], "-", 
          RowBox[{"4", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"5", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"5", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}], ")"}], 
        " ", 
        RowBox[{"HypergeometricPFQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            FractionBox["1", "2"], ",", 
            FractionBox["3", "2"], ",", 
            RowBox[{
             FractionBox["1", "2"], "+", 
             RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[CapitalDelta]\[Phi]", ",", 
            RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
          FractionBox["1", 
           RowBox[{
            RowBox[{"4", " ", "z"}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", 
        SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"5", " ", "\[CapitalDelta]\[Phi]"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], " ", 
        RowBox[{"HypergeometricPFQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            FractionBox["1", "2"], ",", 
            FractionBox["3", "2"], ",", 
            RowBox[{
             FractionBox["3", "2"], "+", 
             RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[CapitalDelta]\[Phi]", ",", 
            RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
          FractionBox["1", 
           RowBox[{
            RowBox[{"4", " ", "z"}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["z", "2"]}]}]]}], "]"}]}]}], ")"}]}], ")"}], "/", 
   
   RowBox[{"(", 
    RowBox[{"81", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", 
     SuperscriptBox["z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.827469253682033*^9, 3.827469305557616*^9}, {
   3.832836564409186*^9, 3.832836565323015*^9}, 3.833821658075262*^9, {
   3.833821749731002*^9, 
   3.833821749993065*^9}},ExpressionUUID->"264b1670-e636-4534-beb8-\
ff67a0798f35"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ht1\[Beta]", "[", "z_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "z"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"9", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "32"}], " ", 
         SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "\[CapitalDelta]\[Phi]", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], "+", 
           RowBox[{"z", " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"6", " ", "\[CapitalDelta]\[Phi]"}], "-", 
              RowBox[{"8", " ", 
               SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"6", " ", "\[CapitalDelta]\[Phi]"}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}]}]}], 
          ")"}], " ", 
         RowBox[{"HypergeometricPFQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], ",", 
             FractionBox["3", "2"], ",", 
             RowBox[{
              FractionBox["1", "2"], "+", 
              RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[CapitalDelta]\[Phi]", ",", 
             RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
           FractionBox["1", 
            RowBox[{
             RowBox[{"4", " ", "z"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"14", " ", "\[CapitalDelta]\[Phi]"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "36"}], " ", 
            SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "-", 
           RowBox[{"24", " ", 
            SuperscriptBox["\[CapitalDelta]\[Phi]", "3"]}]}], ")"}], " ", 
         RowBox[{"HypergeometricPFQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], ",", 
             FractionBox["3", "2"], ",", 
             RowBox[{
              FractionBox["3", "2"], "+", 
              RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
             RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
           FractionBox["1", 
            RowBox[{
             RowBox[{"4", " ", "z"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", 
            "\[CapitalDelta]\[Phi]"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", 
            SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], " ", 
         RowBox[{"HypergeometricPFQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "2"], ",", 
             FractionBox["3", "2"], ",", 
             RowBox[{
              FractionBox["1", "2"], "+", 
              RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[CapitalDelta]\[Phi]", ",", 
             RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
           FractionBox["1", 
            RowBox[{
             RowBox[{"4", " ", "z"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"5", " ", "\[CapitalDelta]\[Phi]"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[CapitalDelta]\[Phi]", "3"]}]}], ")"}], " ", 
         RowBox[{"HypergeometricPFQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "2"], ",", 
             FractionBox["3", "2"], ",", 
             RowBox[{
              FractionBox["1", "2"], "+", 
              RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
             RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
           FractionBox["1", 
            RowBox[{
             RowBox[{"4", " ", "z"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", 
         SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"5", " ", "\[CapitalDelta]\[Phi]"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], " ", 
         RowBox[{"HypergeometricPFQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "2"], ",", 
             FractionBox["3", "2"], ",", 
             RowBox[{
              FractionBox["3", "2"], "+", 
              RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[CapitalDelta]\[Phi]", ",", 
             RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
           FractionBox["1", 
            RowBox[{
             RowBox[{"4", " ", "z"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "-", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "-", 
           RowBox[{"40", " ", 
            SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "-", 
           RowBox[{"32", " ", 
            SuperscriptBox["\[CapitalDelta]\[Phi]", "3"]}]}], ")"}], " ", 
         RowBox[{"HypergeometricPFQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "2"], ",", 
             FractionBox["3", "2"], ",", 
             RowBox[{
              FractionBox["3", "2"], "+", 
              RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
             RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
           FractionBox["1", 
            RowBox[{
             RowBox[{"4", " ", "z"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["z", "2"]}]}]]}], "]"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"162", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", 
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}]}], ")"}]}]}],
   ";"}]], "Input",
 CellChangeTimes->{
  3.827461749920985*^9, 3.8274618703106537`*^9, {3.8274692301389017`*^9, 
   3.827469233083354*^9}, {3.832836569298613*^9, 3.8328365701253233`*^9}, 
   3.833821661975005*^9, {3.833821752308453*^9, 
   3.833821752571978*^9}},ExpressionUUID->"429ed512-fd64-47c1-9760-\
adce791bfa65"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.833821838421872*^9},ExpressionUUID->"5fa8a25c-8d4d-4e69-8983-\
5b82afe6014f"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[Eta]", "a"], "=", 
  RowBox[{"-", "1"}]}]], "Text",
 CellChangeTimes->{{3.827469534513074*^9, 3.827469541958887*^9}, {
  3.8338218274204683`*^9, 
  3.833821830701734*^9}},ExpressionUUID->"57bb9f72-b106-4af0-803b-\
4116d5883818"],

Cell[BoxData[
 RowBox[{
  RowBox[{"h2\[Beta]", "[", "z_", "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"-", "1"}], 
    RowBox[{"6", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", 
     SuperscriptBox["z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}]], 
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "z"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}], "+", 
        RowBox[{"\[CapitalDelta]\[Phi]", " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"10", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}], ")"}], 
      " ", 
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], ",", 
          FractionBox["3", "2"], ",", 
          RowBox[{
           FractionBox["1", "2"], "+", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[CapitalDelta]\[Phi]", ",", 
          RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
        FractionBox["1", 
         RowBox[{
          RowBox[{"4", " ", "z"}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"21", "+", 
        RowBox[{"128", " ", "\[CapitalDelta]\[Phi]"}], "+", 
        RowBox[{"196", " ", 
         SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "+", 
        RowBox[{"80", " ", 
         SuperscriptBox["\[CapitalDelta]\[Phi]", "3"]}]}], ")"}], " ", 
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], ",", 
          FractionBox["3", "2"], ",", 
          RowBox[{
           FractionBox["3", "2"], "+", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
          RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
        FractionBox["1", 
         RowBox[{
          RowBox[{"4", " ", "z"}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", 
            "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
         RowBox[{"HypergeometricPFQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "2"], ",", 
             FractionBox["3", "2"], ",", 
             RowBox[{
              FractionBox["1", "2"], "+", 
              RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[CapitalDelta]\[Phi]", ",", 
             RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
           FractionBox["1", 
            RowBox[{
             RowBox[{"4", " ", "z"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", 
            RowBox[{"HypergeometricPFQ", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                FractionBox["1", "2"], ",", 
                FractionBox["3", "2"], ",", 
                RowBox[{
                 FractionBox["3", "2"], "+", 
                 RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
              
              RowBox[{"{", 
               RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
              FractionBox["1", 
               RowBox[{
                RowBox[{"4", " ", "z"}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"HypergeometricPFQ", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                FractionBox["1", "2"], ",", 
                FractionBox["3", "2"], ",", 
                RowBox[{
                 FractionBox["3", "2"], "+", 
                 RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
              
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
                RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
              FractionBox["1", 
               RowBox[{
                RowBox[{"4", " ", "z"}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["z", "2"]}]}]]}], "]"}]}]}], ")"}]}]}], 
       ")"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8274599486698093`*^9, 3.827459952167102*^9}, {
  3.8328365733201513`*^9, 3.832836574511269*^9}, {3.833821764976049*^9, 
  3.8338217662613363`*^9}},ExpressionUUID->"6eeba71f-c73f-4487-864e-\
5e4349126040"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f2\[Beta]", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "2"}], 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"12", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", 
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}]], 
     SqrtBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "\[CapitalDelta]\[Phi]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"14", " ", "\[CapitalDelta]\[Phi]"}], "-", 
          RowBox[{"2", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             RowBox[{"16", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             RowBox[{"16", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}], ")"}],
         " ", 
        RowBox[{"HypergeometricPFQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], ",", 
            FractionBox["3", "2"], ",", 
            RowBox[{
             FractionBox["1", "2"], "+", 
             RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[CapitalDelta]\[Phi]", ",", 
            RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
          FractionBox["1", 
           RowBox[{
            RowBox[{"4", " ", "z"}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"15", "+", 
          RowBox[{"112", " ", "\[CapitalDelta]\[Phi]"}], "+", 
          RowBox[{"236", " ", 
           SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "+", 
          RowBox[{"112", " ", 
           SuperscriptBox["\[CapitalDelta]\[Phi]", "3"]}]}], ")"}], " ", 
        RowBox[{"HypergeometricPFQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], ",", 
            FractionBox["3", "2"], ",", 
            RowBox[{
             FractionBox["3", "2"], "+", 
             RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
            RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
          FractionBox["1", 
           RowBox[{
            RowBox[{"4", " ", "z"}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"5", " ", "\[CapitalDelta]\[Phi]"}], "-", 
             RowBox[{"4", " ", "z", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"5", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["z", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"5", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}], 
            ")"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               FractionBox["1", "2"], ",", 
               FractionBox["3", "2"], ",", 
               RowBox[{
                FractionBox["1", "2"], "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[CapitalDelta]\[Phi]", ",", 
               RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
             FractionBox["1", 
              RowBox[{
               RowBox[{"4", " ", "z"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               FractionBox["1", "2"], ",", 
               FractionBox["3", "2"], ",", 
               RowBox[{
                FractionBox["3", "2"], "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[CapitalDelta]\[Phi]", ",", 
               RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
             FractionBox["1", 
              RowBox[{
               RowBox[{"4", " ", "z"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["z", "2"]}]}]]}], "]"}]}]}], ")"}]}]}], 
      ")"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.827460058612973*^9, 3.827460072325781*^9}, {
  3.832836577594623*^9, 3.8328365783839827`*^9}, {3.833821768012629*^9, 
  3.83382176925278*^9}},ExpressionUUID->"78544fe3-1a49-4533-ad1e-\
e68c465a6aa3"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["\[Alpha]", "~"], "0"], TraditionalForm]],ExpressionUUID->
  "4724054a-208b-47a4-8a35-3af9d38fbf59"],
 " prefunctional"
}], "Section",
 CellChangeTimes->{{3.8338222976635017`*^9, 
  3.833822314784029*^9}},ExpressionUUID->"d26e91f4-cc02-4709-9bec-\
9446f4e7f355"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.8328737921579733`*^9},ExpressionUUID->"7ee89f88-f7ac-4546-8df9-\
0781bca51bff"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Kernels", " ", "for", " ", 
      SubscriptBox[
       OverscriptBox["\[Alpha]", "~"], "0"], " ", "prefunctionals", " ", 
      RowBox[{"(", 
       RowBox[{"see", " ", "eq", " ", "B", ".8"}], ")"}]}], "..."}], ".", " ",
     "h1\[Alpha]"}], "\[Rule]", 
   SubscriptBox["h", 
    RowBox[{"1", ",", 
     SubscriptBox[
      OverscriptBox["\[Alpha]", "~"], "0"]}]]}], ",", " ", 
  RowBox[{"f1\[Alpha]", "\[Rule]", 
   SubscriptBox["f", 
    RowBox[{"1", ",", 
     SubscriptBox[
      OverscriptBox["\[Alpha]", "~"], "0"]}]]}], ",", " ", 
  RowBox[{"ht1\[Alpha]", "\[Rule]", 
   SubscriptBox[
    OverscriptBox["h", "~"], 
    RowBox[{"1", ",", 
     SubscriptBox[
      OverscriptBox["\[Alpha]", "~"], "0"]}]]}], ",", 
  RowBox[{"h2\[Alpha]", "\[Rule]", 
   SubscriptBox["h", 
    RowBox[{"2", ",", 
     SubscriptBox[
      OverscriptBox["\[Alpha]", "~"], "0"]}]]}], ",", " ", 
  RowBox[{"f2\[Alpha]", "\[Rule]", 
   SubscriptBox["f", 
    RowBox[{"2", ",", 
     SubscriptBox[
      OverscriptBox["\[Alpha]", "~"], "0"]}]]}]}]], "Text",
 CellChangeTimes->{{3.833821253062004*^9, 3.833821311902011*^9}, {
  3.833821343559783*^9, 3.833821343872512*^9}, {3.833821498275504*^9, 
  3.833821499731196*^9}, {3.833821560275978*^9, 3.833821614885295*^9}, {
  3.833821665485853*^9, 3.833821802806418*^9}, {3.833821856616687*^9, 
  3.833821889872979*^9}},ExpressionUUID->"173c9a1c-ebdf-4d42-a285-\
1c33c4c2417a"],

Cell[BoxData[" "], "Input",
 CellChangeTimes->{
  3.8338224997937803`*^9},ExpressionUUID->"bd41bf76-ceaf-48e9-8e27-\
5db8ee2874fd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"For", " ", 
   SuperscriptBox["\[Eta]", "a"]}], "=", "1"}]], "Text",
 CellChangeTimes->{{3.827469534513074*^9, 3.827469541958887*^9}, 
   3.833188014960595*^9, {3.833822267697215*^9, 
   3.8338222728508453`*^9}},ExpressionUUID->"4a3d198e-7c45-45a0-b45b-\
81dfd54f5409"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f1\[Alpha]", "[", "z_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], "3"], " ", 
     SuperscriptBox["z", "4"]}]], 
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{"3", "-", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
        SqrtBox["\[Pi]"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["3", "2"], "+", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["3", "2"], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"16", " ", 
           SuperscriptBox["\[CapitalDelta]\[Phi]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"14", " ", "\[CapitalDelta]\[Phi]"}], "-", 
             RowBox[{"2", " ", "z", " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", 
                RowBox[{"16", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], "+", 
             
             RowBox[{"2", " ", 
              SuperscriptBox["z", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", 
                RowBox[{"16", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}], 
            ")"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "2"]}], ",", 
               FractionBox["3", "2"], ",", 
               RowBox[{
                FractionBox["1", "2"], "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[CapitalDelta]\[Phi]", ",", 
               RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
             FractionBox["1", 
              RowBox[{
               RowBox[{"4", " ", "z"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "-", 
             RowBox[{"48", " ", "\[CapitalDelta]\[Phi]"}], "-", 
             RowBox[{"10", " ", 
              SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "+", 
             RowBox[{"192", " ", 
              SuperscriptBox["\[CapitalDelta]\[Phi]", "3"]}], "+", 
             RowBox[{"168", " ", 
              SuperscriptBox["\[CapitalDelta]\[Phi]", "4"]}], "+", 
             RowBox[{"32", " ", 
              SuperscriptBox["\[CapitalDelta]\[Phi]", "5"]}]}], ")"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "2"]}], ",", 
               FractionBox["3", "2"], ",", 
               RowBox[{
                FractionBox["3", "2"], "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
               RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
             FractionBox["1", 
              RowBox[{
               RowBox[{"4", " ", "z"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
          RowBox[{"24", " ", 
           SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"5", " ", "\[CapitalDelta]\[Phi]"}], "-", 
             RowBox[{"4", " ", "z", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"5", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["z", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"5", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}], 
            ")"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               FractionBox["1", "2"], ",", 
               FractionBox["3", "2"], ",", 
               RowBox[{
                FractionBox["1", "2"], "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[CapitalDelta]\[Phi]", ",", 
               RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
             FractionBox["1", 
              RowBox[{
               RowBox[{"4", " ", "z"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", 
           SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"5", " ", "\[CapitalDelta]\[Phi]"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               FractionBox["1", "2"], ",", 
               FractionBox["3", "2"], ",", 
               RowBox[{
                FractionBox["3", "2"], "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[CapitalDelta]\[Phi]", ",", 
               RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
             FractionBox["1", 
              RowBox[{
               RowBox[{"4", " ", "z"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["z", "2"]}]}]]}], "]"}]}]}], ")"}]}], ")"}], 
      "/", 
      RowBox[{"(", 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"],
         " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["5", "2"], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], ")"}]}], 
     "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["4", 
         RowBox[{"1", "-", "\[CapitalDelta]\[Phi]"}]], " ", 
        SqrtBox["\[Pi]"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["3", "2"], "+", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["3", "2"], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "n", "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"HarmonicNumber", "[", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "+", "\[CapitalDelta]\[Phi]"}], 
               "]"}]}], "-", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "]"}]}], ")"}]}]}],
          ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"16", " ", 
           SuperscriptBox["\[CapitalDelta]\[Phi]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"14", " ", "\[CapitalDelta]\[Phi]"}], "-", 
             RowBox[{"2", " ", "z", " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", 
                RowBox[{"16", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], "+", 
             
             RowBox[{"2", " ", 
              SuperscriptBox["z", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", 
                RowBox[{"16", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}], 
            ")"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "2"]}], ",", 
               FractionBox["3", "2"], ",", 
               RowBox[{
                FractionBox["1", "2"], "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[CapitalDelta]\[Phi]", ",", 
               RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
             FractionBox["1", 
              RowBox[{
               RowBox[{"4", " ", "z"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "-", 
             RowBox[{"48", " ", "\[CapitalDelta]\[Phi]"}], "-", 
             RowBox[{"10", " ", 
              SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "+", 
             RowBox[{"192", " ", 
              SuperscriptBox["\[CapitalDelta]\[Phi]", "3"]}], "+", 
             RowBox[{"168", " ", 
              SuperscriptBox["\[CapitalDelta]\[Phi]", "4"]}], "+", 
             RowBox[{"32", " ", 
              SuperscriptBox["\[CapitalDelta]\[Phi]", "5"]}]}], ")"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "2"]}], ",", 
               FractionBox["3", "2"], ",", 
               RowBox[{
                FractionBox["3", "2"], "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
               RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
             FractionBox["1", 
              RowBox[{
               RowBox[{"4", " ", "z"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
          RowBox[{"24", " ", 
           SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"5", " ", "\[CapitalDelta]\[Phi]"}], "-", 
             RowBox[{"4", " ", "z", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"5", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["z", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"5", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}], 
            ")"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               FractionBox["1", "2"], ",", 
               FractionBox["3", "2"], ",", 
               RowBox[{
                FractionBox["1", "2"], "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[CapitalDelta]\[Phi]", ",", 
               RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
             FractionBox["1", 
              RowBox[{
               RowBox[{"4", " ", "z"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", 
           SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"5", " ", "\[CapitalDelta]\[Phi]"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               FractionBox["1", "2"], ",", 
               FractionBox["3", "2"], ",", 
               RowBox[{
                FractionBox["3", "2"], "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[CapitalDelta]\[Phi]", ",", 
               RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
             FractionBox["1", 
              RowBox[{
               RowBox[{"4", " ", "z"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["z", "2"]}]}]]}], "]"}]}]}], ")"}]}], ")"}], 
      "/", 
      RowBox[{"(", 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"],
         " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["5", "2"], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], ")"}]}], 
     "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]], " ", 
        SqrtBox["\[Pi]"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
           RowBox[{"HarmonicNumber", "[", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "+", "\[CapitalDelta]\[Phi]"}], 
            "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
           RowBox[{"HarmonicNumber", "[", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "]"}]}]}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", "\[CapitalDelta]\[Phi]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"14", " ", "\[CapitalDelta]\[Phi]"}], "-", 
             RowBox[{"2", " ", "z", " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", 
                RowBox[{"16", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], "+", 
             
             RowBox[{"2", " ", 
              SuperscriptBox["z", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", 
                RowBox[{"16", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}], 
            ")"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "2"]}], ",", 
               FractionBox["3", "2"], ",", 
               RowBox[{
                FractionBox["1", "2"], "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[CapitalDelta]\[Phi]", ",", 
               RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
             FractionBox["1", 
              RowBox[{
               RowBox[{"4", " ", "z"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"15", "+", 
             RowBox[{"112", " ", "\[CapitalDelta]\[Phi]"}], "+", 
             RowBox[{"236", " ", 
              SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "+", 
             RowBox[{"112", " ", 
              SuperscriptBox["\[CapitalDelta]\[Phi]", "3"]}]}], ")"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "2"]}], ",", 
               FractionBox["3", "2"], ",", 
               RowBox[{
                FractionBox["3", "2"], "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
               RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
             FractionBox["1", 
              RowBox[{
               RowBox[{"4", " ", "z"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
          RowBox[{"12", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"5", " ", "\[CapitalDelta]\[Phi]"}], "-", 
                RowBox[{"4", " ", "z", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   RowBox[{"5", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["z", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   RowBox[{"5", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}], 
               ")"}], " ", 
              RowBox[{"HypergeometricPFQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  FractionBox["1", "2"], ",", 
                  FractionBox["3", "2"], ",", 
                  RowBox[{
                   FractionBox["1", "2"], "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                ",", 
                RowBox[{"{", 
                 RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                  RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"4", " ", "z"}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
              RowBox[{"HypergeometricPFQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  FractionBox["1", "2"], ",", 
                  FractionBox["3", "2"], ",", 
                  RowBox[{
                   FractionBox["3", "2"], "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                ",", 
                RowBox[{"{", 
                 RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                  RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"4", " ", "z"}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["z", "2"]}]}]]}], "]"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"4", " ", "\[CapitalDelta]\[Phi]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}], ")"}], 
        " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], "+", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["5", "2"], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], ")"}]}], 
     "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"1", "-", "z"}]], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], "2"], 
            "-", 
            RowBox[{"4", " ", "z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"6", " ", "\[CapitalDelta]\[Phi]"}], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[CapitalDelta]\[Phi]", "3"]}]}], ")"}]}], 
            "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["z", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"6", " ", "\[CapitalDelta]\[Phi]"}], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[CapitalDelta]\[Phi]", "3"]}]}], ")"}]}]}], 
           ")"}], " ", 
          RowBox[{"HypergeometricPFQ", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              FractionBox["3", "2"], ",", 
              FractionBox["3", "2"], ",", 
              RowBox[{
               FractionBox["5", "2"], "+", 
               RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}], ",", 
              RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
            FractionBox["1", 
             RowBox[{
              RowBox[{"4", " ", "z"}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "+", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}], "-", 
            RowBox[{"5", " ", "\[CapitalDelta]\[Phi]"}], "-", 
            RowBox[{"40", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
             "\[CapitalDelta]\[Phi]"}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], 
              "2"]}]}], ")"}], " ", 
          RowBox[{"HypergeometricPFQ", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              FractionBox["3", "2"], ",", 
              FractionBox["5", "2"], ",", 
              RowBox[{
               FractionBox["5", "2"], "+", 
               RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}], ",", 
              RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
            FractionBox["1", 
             RowBox[{
              RowBox[{"4", " ", "z"}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "+", 
         RowBox[{"15", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], "+", "\[CapitalDelta]\[Phi]"}], ")"}], 
          " ", 
          RowBox[{"HypergeometricPFQ", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              FractionBox["3", "2"], ",", 
              FractionBox["7", "2"], ",", 
              RowBox[{
               FractionBox["5", "2"], "+", 
               RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}], ",", 
              RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
            FractionBox["1", 
             RowBox[{
              RowBox[{"4", " ", "z"}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["z", "2"]}]}]]}], "]"}]}]}], ")"}]}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["4", 
         RowBox[{"-", "\[CapitalDelta]\[Phi]"}]], " ", 
        SqrtBox["\[Pi]"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]\[Phi]", "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"HypergeometricPFQ", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], ",", 
                    FractionBox["1", "2"], ",", 
                    RowBox[{
                    FractionBox["1", "2"], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                  ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
                    RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                  FractionBox["1", 
                   RowBox[{
                    RowBox[{"4", " ", "z"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["z", "2"]}]}]]}], "]"}], "-", 
                RowBox[{"HypergeometricPFQ", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    FractionBox["1", "2"], ",", 
                    FractionBox["1", "2"], ",", 
                    RowBox[{
                    FractionBox["1", "2"], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                  ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
                    RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                  FractionBox["1", 
                   RowBox[{
                    RowBox[{"4", " ", "z"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["z", "2"]}]}]]}], "]"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
              RowBox[{"HypergeometricPFQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  FractionBox["1", "2"], ",", 
                  FractionBox["1", "2"], ",", 
                  RowBox[{
                   FractionBox["3", "2"], "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
                  RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"4", " ", "z"}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["z", "2"]}]}]]}], "]"}]}]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"4", " ", "\[CapitalDelta]\[Phi]", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}], 
              ")"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], "]"}]}]], 
           RowBox[{"\[CapitalDelta]\[Phi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"3", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", "\[CapitalDelta]\[Phi]", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"5", "+", 
                 RowBox[{"14", " ", "\[CapitalDelta]\[Phi]"}], "-", 
                 RowBox[{"2", " ", "z", " ", 
                  RowBox[{"(", 
                   RowBox[{"7", "+", 
                    RowBox[{"16", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                 "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["z", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"7", "+", 
                    RowBox[{"16", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}],
                 ")"}], " ", 
               RowBox[{"HypergeometricPFQ", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", 
                    FractionBox["1", "2"]}], ",", 
                   FractionBox["3", "2"], ",", 
                   RowBox[{
                    FractionBox["1", "2"], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                   RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                 
                 FractionBox["1", 
                  RowBox[{
                   RowBox[{"4", " ", "z"}], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"15", "+", 
                 RowBox[{"112", " ", "\[CapitalDelta]\[Phi]"}], "+", 
                 RowBox[{"236", " ", 
                  SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "+", 
                 RowBox[{"112", " ", 
                  SuperscriptBox["\[CapitalDelta]\[Phi]", "3"]}]}], ")"}], 
               " ", 
               RowBox[{"HypergeometricPFQ", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", 
                    FractionBox["1", "2"]}], ",", 
                   FractionBox["3", "2"], ",", 
                   RowBox[{
                    FractionBox["3", "2"], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
                   RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                 
                 FractionBox["1", 
                  RowBox[{
                   RowBox[{"4", " ", "z"}], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
              RowBox[{"12", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"5", " ", "\[CapitalDelta]\[Phi]"}], "-", 
                    RowBox[{"4", " ", "z", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"5", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                    "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["z", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"5", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}], 
                   ")"}], " ", 
                  RowBox[{"HypergeometricPFQ", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", 
                    FractionBox["3", "2"], ",", 
                    RowBox[{
                    FractionBox["1", "2"], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                    RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                    FractionBox["1", 
                    RowBox[{
                    RowBox[{"4", " ", "z"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
                  RowBox[{"HypergeometricPFQ", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", 
                    FractionBox["3", "2"], ",", 
                    RowBox[{
                    FractionBox["3", "2"], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                    RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                    FractionBox["1", 
                    RowBox[{
                    RowBox[{"4", " ", "z"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["z", "2"]}]}]]}], "]"}]}]}], ")"}]}]}], 
             ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]\[Phi]", " ", 
               RowBox[{"(", 
                RowBox[{"EulerGamma", "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"HarmonicNumber", "[", 
                   RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], "+", "\[CapitalDelta]\[Phi]"}], 
                   "]"}]}], "+", 
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"0", ",", 
                   RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], 
                ")"}]}]}], ")"}]}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"3", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], "+", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["5", "2"], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], ")"}]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.833187331921603*^9, 3.83318735368974*^9}, 
   3.8338219022356243`*^9},ExpressionUUID->"e4dcb2e6-38df-42dd-acce-\
d04ac4ddce73"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ht1\[Alpha]", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]], " ", 
        SqrtBox["\[Pi]"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "z"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
           RowBox[{"HarmonicNumber", "[", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "+", "\[CapitalDelta]\[Phi]"}], 
            "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
           RowBox[{"HarmonicNumber", "[", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "]"}]}]}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "z", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["z", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}], "+", 
             RowBox[{"\[CapitalDelta]\[Phi]", " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", 
                RowBox[{"10", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}], 
            ")"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "2"]}], ",", 
               FractionBox["3", "2"], ",", 
               RowBox[{
                FractionBox["1", "2"], "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[CapitalDelta]\[Phi]", ",", 
               RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
             FractionBox["1", 
              RowBox[{
               RowBox[{"4", " ", "z"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"21", "+", 
             RowBox[{"128", " ", "\[CapitalDelta]\[Phi]"}], "+", 
             RowBox[{"196", " ", 
              SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "+", 
             RowBox[{"80", " ", 
              SuperscriptBox["\[CapitalDelta]\[Phi]", "3"]}]}], ")"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "2"]}], ",", 
               FractionBox["3", "2"], ",", 
               RowBox[{
                FractionBox["3", "2"], "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
               RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
             FractionBox["1", 
              RowBox[{
               RowBox[{"4", " ", "z"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", 
                 "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
              RowBox[{"HypergeometricPFQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  FractionBox["1", "2"], ",", 
                  FractionBox["3", "2"], ",", 
                  RowBox[{
                   FractionBox["1", "2"], "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                ",", 
                RowBox[{"{", 
                 RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                  RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"4", " ", "z"}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", 
                 RowBox[{"HypergeometricPFQ", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", 
                    FractionBox["3", "2"], ",", 
                    RowBox[{
                    FractionBox["3", "2"], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                    RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                   FractionBox["1", 
                    RowBox[{
                    RowBox[{"4", " ", "z"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"HypergeometricPFQ", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", 
                    FractionBox["3", "2"], ",", 
                    RowBox[{
                    FractionBox["3", "2"], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
                    RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                   FractionBox["1", 
                    RowBox[{
                    RowBox[{"4", " ", "z"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["z", "2"]}]}]]}], "]"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", 
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"4", " ", "\[CapitalDelta]\[Phi]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}], ")"}], 
        " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], "+", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["5", "2"], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], ")"}]}], 
     ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"81", " ", 
      SuperscriptBox["2", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["3", "2"], "+", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["3", "2"], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "n", "+", 
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"HarmonicNumber", "[", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], "+", "\[CapitalDelta]\[Phi]"}], 
             "]"}]}], "-", 
           RowBox[{"HarmonicNumber", "[", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "]"}]}], ")"}]}]}], 
       ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SqrtBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "32"}], " ", 
              SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "\[CapitalDelta]\[Phi]", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                "+", 
                RowBox[{"z", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"6", " ", "\[CapitalDelta]\[Phi]"}], "-", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}]}],
                 "+", 
                RowBox[{
                 SuperscriptBox["z", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   RowBox[{"6", " ", "\[CapitalDelta]\[Phi]"}], "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], 
                  ")"}]}]}], ")"}], " ", 
              RowBox[{"HypergeometricPFQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox["1", "2"]}], ",", 
                  FractionBox["3", "2"], ",", 
                  RowBox[{
                   FractionBox["1", "2"], "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                ",", 
                RowBox[{"{", 
                 RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                  RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"4", " ", "z"}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"14", " ", "\[CapitalDelta]\[Phi]"}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "36"}], " ", 
                 SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "-", 
                RowBox[{"24", " ", 
                 SuperscriptBox["\[CapitalDelta]\[Phi]", "3"]}]}], ")"}], " ", 
              RowBox[{"HypergeometricPFQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox["1", "2"]}], ",", 
                  FractionBox["3", "2"], ",", 
                  RowBox[{
                   FractionBox["3", "2"], "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
                  RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"4", " ", "z"}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"7", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", 
                 "\[CapitalDelta]\[Phi]"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", 
                 SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], " ", 
              RowBox[{"HypergeometricPFQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  FractionBox["1", "2"], ",", 
                  FractionBox["3", "2"], ",", 
                  RowBox[{
                   FractionBox["1", "2"], "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                ",", 
                RowBox[{"{", 
                 RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                  RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"4", " ", "z"}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"5", " ", "\[CapitalDelta]\[Phi]"}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[CapitalDelta]\[Phi]", "3"]}]}], ")"}], " ", 
              RowBox[{"HypergeometricPFQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  FractionBox["1", "2"], ",", 
                  FractionBox["3", "2"], ",", 
                  RowBox[{
                   FractionBox["1", "2"], "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
                  RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"4", " ", "z"}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", 
              SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"5", " ", "\[CapitalDelta]\[Phi]"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], " ", 
              RowBox[{"HypergeometricPFQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  FractionBox["1", "2"], ",", 
                  FractionBox["3", "2"], ",", 
                  RowBox[{
                   FractionBox["3", "2"], "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                ",", 
                RowBox[{"{", 
                 RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                  RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"4", " ", "z"}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "-", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "-", 
                RowBox[{"40", " ", 
                 SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "-", 
                RowBox[{"32", " ", 
                 SuperscriptBox["\[CapitalDelta]\[Phi]", "3"]}]}], ")"}], " ", 
              RowBox[{"HypergeometricPFQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  FractionBox["1", "2"], ",", 
                  FractionBox["3", "2"], ",", 
                  RowBox[{
                   FractionBox["3", "2"], "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
                  RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"4", " ", "z"}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["z", "2"]}]}]]}], "]"}]}]}], ")"}]}], ")"}],
          "/", 
         RowBox[{"(", 
          RowBox[{"162", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", 
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}]}], 
          ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SqrtBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "32"}], " ", 
              SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "z", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["z", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}], "+", 
                RowBox[{"\[CapitalDelta]\[Phi]", " ", 
                 RowBox[{"(", 
                  RowBox[{"7", "+", 
                   RowBox[{"10", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}], 
               ")"}], " ", 
              RowBox[{"HypergeometricPFQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox["1", "2"]}], ",", 
                  FractionBox["3", "2"], ",", 
                  RowBox[{
                   FractionBox["1", "2"], "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                ",", 
                RowBox[{"{", 
                 RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                  RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"4", " ", "z"}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"14", " ", "\[CapitalDelta]\[Phi]"}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "-", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "+", 
                RowBox[{"10", " ", 
                 SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "+", 
                RowBox[{"12", " ", 
                 SuperscriptBox["\[CapitalDelta]\[Phi]", "3"]}]}], ")"}], " ", 
              RowBox[{"HypergeometricPFQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox["1", "2"]}], ",", 
                  FractionBox["3", "2"], ",", 
                  RowBox[{
                   FractionBox["3", "2"], "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
                  RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"4", " ", "z"}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
             RowBox[{"48", " ", 
              SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", 
                 "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
              RowBox[{"HypergeometricPFQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  FractionBox["1", "2"], ",", 
                  FractionBox["3", "2"], ",", 
                  RowBox[{
                   FractionBox["1", "2"], "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                ",", 
                RowBox[{"{", 
                 RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                  RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"4", " ", "z"}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", 
              SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"5", " ", "\[CapitalDelta]\[Phi]"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], " ", 
              RowBox[{"HypergeometricPFQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  FractionBox["1", "2"], ",", 
                  FractionBox["3", "2"], ",", 
                  RowBox[{
                   FractionBox["3", "2"], "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                ",", 
                RowBox[{"{", 
                 RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                  RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"4", " ", "z"}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "6"}], "-", 
                RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}], "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "+", 
                RowBox[{"32", " ", 
                 SuperscriptBox["\[CapitalDelta]\[Phi]", "3"]}]}], ")"}], " ", 
              RowBox[{"HypergeometricPFQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  FractionBox["1", "2"], ",", 
                  FractionBox["3", "2"], ",", 
                  RowBox[{
                   FractionBox["3", "2"], "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
                  RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"4", " ", "z"}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["z", "2"]}]}]]}], "]"}]}]}], ")"}]}], ")"}],
          "/", 
         RowBox[{"(", 
          RowBox[{"324", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", 
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}]}], 
          ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"n", " ", 
      RowBox[{"(", 
       RowBox[{"9", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], 
      " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["5", "2"], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], ")"}]}], "-", 
   
   RowBox[{
    RowBox[{"(", 
     RowBox[{"81", " ", 
      SuperscriptBox["4", 
       RowBox[{"1", "-", "\[CapitalDelta]\[Phi]"}]], " ", 
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["3", "2"], "+", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["3", "2"], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SqrtBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "32"}], " ", 
              SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "\[CapitalDelta]\[Phi]", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                "+", 
                RowBox[{"z", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"6", " ", "\[CapitalDelta]\[Phi]"}], "-", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}]}],
                 "+", 
                RowBox[{
                 SuperscriptBox["z", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   RowBox[{"6", " ", "\[CapitalDelta]\[Phi]"}], "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], 
                  ")"}]}]}], ")"}], " ", 
              RowBox[{"HypergeometricPFQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox["1", "2"]}], ",", 
                  FractionBox["3", "2"], ",", 
                  RowBox[{
                   FractionBox["1", "2"], "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                ",", 
                RowBox[{"{", 
                 RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                  RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"4", " ", "z"}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"14", " ", "\[CapitalDelta]\[Phi]"}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "36"}], " ", 
                 SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "-", 
                RowBox[{"24", " ", 
                 SuperscriptBox["\[CapitalDelta]\[Phi]", "3"]}]}], ")"}], " ", 
              RowBox[{"HypergeometricPFQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox["1", "2"]}], ",", 
                  FractionBox["3", "2"], ",", 
                  RowBox[{
                   FractionBox["3", "2"], "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
                  RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"4", " ", "z"}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"7", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", 
                 "\[CapitalDelta]\[Phi]"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", 
                 SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], " ", 
              RowBox[{"HypergeometricPFQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  FractionBox["1", "2"], ",", 
                  FractionBox["3", "2"], ",", 
                  RowBox[{
                   FractionBox["1", "2"], "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                ",", 
                RowBox[{"{", 
                 RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                  RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"4", " ", "z"}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"5", " ", "\[CapitalDelta]\[Phi]"}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[CapitalDelta]\[Phi]", "3"]}]}], ")"}], " ", 
              RowBox[{"HypergeometricPFQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  FractionBox["1", "2"], ",", 
                  FractionBox["3", "2"], ",", 
                  RowBox[{
                   FractionBox["1", "2"], "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
                  RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"4", " ", "z"}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", 
              SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"5", " ", "\[CapitalDelta]\[Phi]"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], " ", 
              RowBox[{"HypergeometricPFQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  FractionBox["1", "2"], ",", 
                  FractionBox["3", "2"], ",", 
                  RowBox[{
                   FractionBox["3", "2"], "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                ",", 
                RowBox[{"{", 
                 RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                  RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"4", " ", "z"}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "-", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "-", 
                RowBox[{"40", " ", 
                 SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "-", 
                RowBox[{"32", " ", 
                 SuperscriptBox["\[CapitalDelta]\[Phi]", "3"]}]}], ")"}], " ", 
              RowBox[{"HypergeometricPFQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  FractionBox["1", "2"], ",", 
                  FractionBox["3", "2"], ",", 
                  RowBox[{
                   FractionBox["3", "2"], "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
                  RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"4", " ", "z"}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["z", "2"]}]}]]}], "]"}]}]}], ")"}]}], ")"}],
          "/", 
         RowBox[{"(", 
          RowBox[{"162", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", 
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}]}], 
          ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "n"}], ")"}], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "32"}], " ", 
              SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "z", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["z", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}], "+", 
                RowBox[{"\[CapitalDelta]\[Phi]", " ", 
                 RowBox[{"(", 
                  RowBox[{"7", "+", 
                   RowBox[{"10", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}], 
               ")"}], " ", 
              RowBox[{"HypergeometricPFQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox["1", "2"]}], ",", 
                  FractionBox["3", "2"], ",", 
                  RowBox[{
                   FractionBox["1", "2"], "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                ",", 
                RowBox[{"{", 
                 RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                  RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"4", " ", "z"}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"14", " ", "\[CapitalDelta]\[Phi]"}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "-", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "+", 
                RowBox[{"10", " ", 
                 SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "+", 
                RowBox[{"12", " ", 
                 SuperscriptBox["\[CapitalDelta]\[Phi]", "3"]}]}], ")"}], " ", 
              RowBox[{"HypergeometricPFQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox["1", "2"]}], ",", 
                  FractionBox["3", "2"], ",", 
                  RowBox[{
                   FractionBox["3", "2"], "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
                  RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"4", " ", "z"}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
             RowBox[{"48", " ", 
              SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", 
                 "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
              RowBox[{"HypergeometricPFQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  FractionBox["1", "2"], ",", 
                  FractionBox["3", "2"], ",", 
                  RowBox[{
                   FractionBox["1", "2"], "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                ",", 
                RowBox[{"{", 
                 RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                  RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"4", " ", "z"}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", 
              SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"5", " ", "\[CapitalDelta]\[Phi]"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], " ", 
              RowBox[{"HypergeometricPFQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  FractionBox["1", "2"], ",", 
                  FractionBox["3", "2"], ",", 
                  RowBox[{
                   FractionBox["3", "2"], "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                ",", 
                RowBox[{"{", 
                 RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                  RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"4", " ", "z"}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "6"}], "-", 
                RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}], "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "+", 
                RowBox[{"32", " ", 
                 SuperscriptBox["\[CapitalDelta]\[Phi]", "3"]}]}], ")"}], " ", 
              RowBox[{"HypergeometricPFQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  FractionBox["1", "2"], ",", 
                  FractionBox["3", "2"], ",", 
                  RowBox[{
                   FractionBox["3", "2"], "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
                  RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"4", " ", "z"}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["z", "2"]}]}]]}], "]"}]}]}], ")"}]}], ")"}],
          "/", 
         RowBox[{"(", 
          RowBox[{"324", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", 
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}]}], 
          ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"n", " ", 
      RowBox[{"(", 
       RowBox[{"9", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], 
      " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["5", "2"], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], ")"}]}], "+", 
   
   RowBox[{
    FractionBox["1", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "z"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], "3"], " ", 
      SuperscriptBox["z", "4"]}]], 
    RowBox[{
     SqrtBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "z"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "2"], "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", "2"], "+", "\[CapitalDelta]\[Phi]", "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
           "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
        RowBox[{"HypergeometricPFQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            FractionBox["3", "2"], ",", 
            FractionBox["3", "2"], ",", 
            RowBox[{
             FractionBox["5", "2"], "+", 
             RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}], ",", 
            RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
          FractionBox["1", 
           RowBox[{
            RowBox[{"4", " ", "z"}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"16", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]\[Phi]"}], ")"}]}], "+", 
          RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
        RowBox[{"HypergeometricPFQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            FractionBox["3", "2"], ",", 
            FractionBox["5", "2"], ",", 
            RowBox[{
             FractionBox["5", "2"], "+", 
             RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}], ",", 
            RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
          FractionBox["1", 
           RowBox[{
            RowBox[{"4", " ", "z"}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "+", 
       RowBox[{"15", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", 
        RowBox[{"HypergeometricPFQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            FractionBox["3", "2"], ",", 
            FractionBox["7", "2"], ",", 
            RowBox[{
             FractionBox["5", "2"], "+", 
             RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}], ",", 
            RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
          FractionBox["1", 
           RowBox[{
            RowBox[{"4", " ", "z"}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["z", "2"]}]}]]}], "]"}]}]}], ")"}]}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "2"}], "-", 
        RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]], " ", 
      SqrtBox["\[Pi]"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"3", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "8"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
         RowBox[{"HypergeometricPFQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], ",", 
             FractionBox["1", "2"], ",", 
             RowBox[{
              FractionBox["1", "2"], "+", 
              RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
             RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
           FractionBox["1", 
            RowBox[{
             RowBox[{"4", " ", "z"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
         "\[CapitalDelta]\[Phi]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
         RowBox[{"HypergeometricPFQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "2"], ",", 
             FractionBox["1", "2"], ",", 
             RowBox[{
              FractionBox["1", "2"], "+", 
              RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
             RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
           FractionBox["1", 
            RowBox[{
             RowBox[{"4", " ", "z"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"6", " ", "\[CapitalDelta]\[Phi]"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], " ", 
         RowBox[{"HypergeometricPFQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "2"], ",", 
             FractionBox["1", "2"], ",", 
             RowBox[{
              FractionBox["3", "2"], "+", 
              RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
             RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
           FractionBox["1", 
            RowBox[{
             RowBox[{"4", " ", "z"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"4", " ", "\[CapitalDelta]\[Phi]", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}], 
            ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], "]"}]}]], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", 
          "\[CapitalDelta]\[Phi]", " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "z", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["z", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}], "+", 
               RowBox[{"\[CapitalDelta]\[Phi]", " ", 
                RowBox[{"(", 
                 RowBox[{"7", "+", 
                  RowBox[{"10", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}], 
              ")"}], " ", 
             RowBox[{"HypergeometricPFQ", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", 
                 FractionBox["3", "2"], ",", 
                 RowBox[{
                  FractionBox["1", "2"], "+", 
                  RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                 RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
               FractionBox["1", 
                RowBox[{
                 RowBox[{"4", " ", "z"}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"21", "+", 
               RowBox[{"128", " ", "\[CapitalDelta]\[Phi]"}], "+", 
               RowBox[{"196", " ", 
                SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "+", 
               RowBox[{"80", " ", 
                SuperscriptBox["\[CapitalDelta]\[Phi]", "3"]}]}], ")"}], " ", 
             
             RowBox[{"HypergeometricPFQ", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], ",", 
                 FractionBox["3", "2"], ",", 
                 RowBox[{
                  FractionBox["3", "2"], "+", 
                  RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
                 RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
               FractionBox["1", 
                RowBox[{
                 RowBox[{"4", " ", "z"}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", 
                   "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
                RowBox[{"HypergeometricPFQ", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    FractionBox["1", "2"], ",", 
                    FractionBox["3", "2"], ",", 
                    RowBox[{
                    FractionBox["1", "2"], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                  ",", 
                  RowBox[{"{", 
                   RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                    RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                  FractionBox["1", 
                   RowBox[{
                    RowBox[{"4", " ", "z"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", 
                   RowBox[{"HypergeometricPFQ", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", 
                    FractionBox["3", "2"], ",", 
                    RowBox[{
                    FractionBox["3", "2"], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                    RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                    FractionBox["1", 
                    RowBox[{
                    RowBox[{"4", " ", "z"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"HypergeometricPFQ", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", 
                    FractionBox["3", "2"], ",", 
                    RowBox[{
                    FractionBox["3", "2"], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
                    RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                    FractionBox["1", 
                    RowBox[{
                    RowBox[{"4", " ", "z"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["z", "2"]}]}]]}], "]"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]", " ", 
             RowBox[{"(", 
              RowBox[{"EulerGamma", "-", 
               RowBox[{"2", " ", 
                RowBox[{"HarmonicNumber", "[", 
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox["1", "2"]}], "+", "\[CapitalDelta]\[Phi]"}], 
                 "]"}]}], "+", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"0", ",", 
                 RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], 
              ")"}]}]}], ")"}]}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", 
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "z"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"3", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["5", "2"], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], ")"}]}], "+", 
   
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["2", 
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[CapitalDelta]\[Phi]"}]], " ", 
           SqrtBox["\[Pi]"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "z"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], "+", 
             RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"2", "+", 
             RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
              RowBox[{"HarmonicNumber", "[", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "+", "\[CapitalDelta]\[Phi]"}], 
               "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "-", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
              RowBox[{"HarmonicNumber", "[", 
               RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "]"}]}]}], ")"}], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "z", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["z", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}], "+", 
                RowBox[{"\[CapitalDelta]\[Phi]", " ", 
                 RowBox[{"(", 
                  RowBox[{"7", "+", 
                   RowBox[{"10", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}], 
               ")"}], " ", 
              RowBox[{"HypergeometricPFQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox["1", "2"]}], ",", 
                  FractionBox["3", "2"], ",", 
                  RowBox[{
                   FractionBox["1", "2"], "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                ",", 
                RowBox[{"{", 
                 RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                  RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"4", " ", "z"}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"21", "+", 
                RowBox[{"128", " ", "\[CapitalDelta]\[Phi]"}], "+", 
                RowBox[{"196", " ", 
                 SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "+", 
                RowBox[{"80", " ", 
                 SuperscriptBox["\[CapitalDelta]\[Phi]", "3"]}]}], ")"}], " ", 
              RowBox[{"HypergeometricPFQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox["1", "2"]}], ",", 
                  FractionBox["3", "2"], ",", 
                  RowBox[{
                   FractionBox["3", "2"], "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
                  RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"4", " ", "z"}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", 
                    "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
                 RowBox[{"HypergeometricPFQ", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", 
                    FractionBox["3", "2"], ",", 
                    RowBox[{
                    FractionBox["1", "2"], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                    RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                   FractionBox["1", 
                    RowBox[{
                    RowBox[{"4", " ", "z"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
                 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", 
                    RowBox[{"HypergeometricPFQ", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", 
                    FractionBox["3", "2"], ",", 
                    RowBox[{
                    FractionBox["3", "2"], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                    RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                    FractionBox["1", 
                    RowBox[{
                    RowBox[{"4", " ", "z"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"HypergeometricPFQ", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", 
                    FractionBox["3", "2"], ",", 
                    RowBox[{
                    FractionBox["3", "2"], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
                    RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                    FractionBox["1", 
                    RowBox[{
                    RowBox[{"4", " ", "z"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["z", "2"]}]}]]}], "]"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", 
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"4", " ", "\[CapitalDelta]\[Phi]", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}], 
            ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "2"], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], "+", "\[CapitalDelta]\[Phi]"}], "]"}], 
           " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["5", "2"], "+", 
             RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], ")"}]}], 
        ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[CapitalDelta]\[Phi]"}]], " ", 
         SqrtBox["\[Pi]"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "z"}]}], ")"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["3", "2"], "+", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
         
         RowBox[{"Gamma", "[", 
          RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["3", "2"], "+", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "n", "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"HarmonicNumber", "[", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], "+", "\[CapitalDelta]\[Phi]"}], 
                "]"}]}], "-", 
              RowBox[{"HarmonicNumber", "[", 
               RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "]"}]}], 
             ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "32"}], " ", 
            SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "z", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["z", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}], "+", 
              RowBox[{"\[CapitalDelta]\[Phi]", " ", 
               RowBox[{"(", 
                RowBox[{"7", "+", 
                 RowBox[{"10", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}], 
             ")"}], " ", 
            RowBox[{"HypergeometricPFQ", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["1", "2"]}], ",", 
                FractionBox["3", "2"], ",", 
                RowBox[{
                 FractionBox["1", "2"], "+", 
                 RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
              
              RowBox[{"{", 
               RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
              FractionBox["1", 
               RowBox[{
                RowBox[{"4", " ", "z"}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"14", " ", "\[CapitalDelta]\[Phi]"}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "-", 
              RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "+", 
              RowBox[{"10", " ", 
               SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "+", 
              RowBox[{"12", " ", 
               SuperscriptBox["\[CapitalDelta]\[Phi]", "3"]}]}], ")"}], " ", 
            RowBox[{"HypergeometricPFQ", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["1", "2"]}], ",", 
                FractionBox["3", "2"], ",", 
                RowBox[{
                 FractionBox["3", "2"], "+", 
                 RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
              
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
                RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
              FractionBox["1", 
               RowBox[{
                RowBox[{"4", " ", "z"}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
           RowBox[{"48", " ", 
            SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", 
               "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
            RowBox[{"HypergeometricPFQ", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                FractionBox["1", "2"], ",", 
                FractionBox["3", "2"], ",", 
                RowBox[{
                 FractionBox["1", "2"], "+", 
                 RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
              
              RowBox[{"{", 
               RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
              FractionBox["1", 
               RowBox[{
                RowBox[{"4", " ", "z"}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", 
            SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"5", " ", "\[CapitalDelta]\[Phi]"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], " ", 
            RowBox[{"HypergeometricPFQ", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                FractionBox["1", "2"], ",", 
                FractionBox["3", "2"], ",", 
                RowBox[{
                 FractionBox["3", "2"], "+", 
                 RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
              
              RowBox[{"{", 
               RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
              FractionBox["1", 
               RowBox[{
                RowBox[{"4", " ", "z"}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6"}], "-", 
              RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}], "+", 
              RowBox[{"16", " ", 
               SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "+", 
              RowBox[{"32", " ", 
               SuperscriptBox["\[CapitalDelta]\[Phi]", "3"]}]}], ")"}], " ", 
            RowBox[{"HypergeometricPFQ", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                FractionBox["1", "2"], ",", 
                FractionBox["3", "2"], ",", 
                RowBox[{
                 FractionBox["3", "2"], "+", 
                 RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
              
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
                RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
              FractionBox["1", 
               RowBox[{
                RowBox[{"4", " ", "z"}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["z", "2"]}]}]]}], "]"}]}]}], ")"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{"n", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", 
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", "\[CapitalDelta]\[Phi]"}], "]"}], 
          "2"], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["5", "2"], "+", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], ")"}]}], 
      "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"81", " ", 
         SuperscriptBox["4", 
          RowBox[{"1", "-", "\[CapitalDelta]\[Phi]"}]], " ", 
         SqrtBox["\[Pi]"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["3", "2"], "+", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
         
         RowBox[{"Gamma", "[", 
          RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["3", "2"], "+", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"n", " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "z"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "32"}], " ", 
                 SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", "\[CapitalDelta]\[Phi]", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                   "+", 
                   RowBox[{"z", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"6", " ", "\[CapitalDelta]\[Phi]"}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}]}],
                    "+", 
                   RowBox[{
                    SuperscriptBox["z", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"6", " ", "\[CapitalDelta]\[Phi]"}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], 
                    ")"}]}]}], ")"}], " ", 
                 RowBox[{"HypergeometricPFQ", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], ",", 
                    FractionBox["3", "2"], ",", 
                    RowBox[{
                    FractionBox["1", "2"], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                    RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                   FractionBox["1", 
                    RowBox[{
                    RowBox[{"4", " ", "z"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"14", " ", "\[CapitalDelta]\[Phi]"}], "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], 
                 " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "36"}], " ", 
                    SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "-", 
                   RowBox[{"24", " ", 
                    SuperscriptBox["\[CapitalDelta]\[Phi]", "3"]}]}], ")"}], 
                 " ", 
                 RowBox[{"HypergeometricPFQ", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], ",", 
                    FractionBox["3", "2"], ",", 
                    RowBox[{
                    FractionBox["3", "2"], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
                    RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                   FractionBox["1", 
                    RowBox[{
                    RowBox[{"4", " ", "z"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"7", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", 
                    "\[CapitalDelta]\[Phi]"}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", 
                    SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], 
                 " ", 
                 RowBox[{"HypergeometricPFQ", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", 
                    FractionBox["3", "2"], ",", 
                    RowBox[{
                    FractionBox["1", "2"], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                    RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                   FractionBox["1", 
                    RowBox[{
                    RowBox[{"4", " ", "z"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
                RowBox[{"16", " ", 
                 SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "-", 
                   RowBox[{"5", " ", "\[CapitalDelta]\[Phi]"}], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[CapitalDelta]\[Phi]", "3"]}]}], ")"}], 
                 " ", 
                 RowBox[{"HypergeometricPFQ", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", 
                    FractionBox["3", "2"], ",", 
                    RowBox[{
                    FractionBox["1", "2"], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
                    RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                   FractionBox["1", 
                    RowBox[{
                    RowBox[{"4", " ", "z"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
                RowBox[{"16", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", 
                 SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"5", " ", "\[CapitalDelta]\[Phi]"}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], 
                 " ", 
                 RowBox[{"HypergeometricPFQ", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", 
                    FractionBox["3", "2"], ",", 
                    RowBox[{
                    FractionBox["3", "2"], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                    RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                   FractionBox["1", 
                    RowBox[{
                    RowBox[{"4", " ", "z"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
                 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "-", 
                   RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "-", 
                   RowBox[{"40", " ", 
                    SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "-", 
                   RowBox[{"32", " ", 
                    SuperscriptBox["\[CapitalDelta]\[Phi]", "3"]}]}], ")"}], 
                 " ", 
                 RowBox[{"HypergeometricPFQ", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", 
                    FractionBox["3", "2"], ",", 
                    RowBox[{
                    FractionBox["3", "2"], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
                    RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                   FractionBox["1", 
                    RowBox[{
                    RowBox[{"4", " ", "z"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["z", "2"]}]}]]}], "]"}]}]}], ")"}]}], 
             ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"162", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", 
              SuperscriptBox["z", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}], "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}]}], 
             ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SqrtBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "z"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "32"}], " ", 
                 SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "z", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["z", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}], "+", 
                   RowBox[{"\[CapitalDelta]\[Phi]", " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"10", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}],
                   ")"}], " ", 
                 RowBox[{"HypergeometricPFQ", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], ",", 
                    FractionBox["3", "2"], ",", 
                    RowBox[{
                    FractionBox["1", "2"], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                    RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                   FractionBox["1", 
                    RowBox[{
                    RowBox[{"4", " ", "z"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"14", " ", "\[CapitalDelta]\[Phi]"}], "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], 
                 " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "-", 
                   RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "+", 
                   RowBox[{"10", " ", 
                    SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "+", 
                   RowBox[{"12", " ", 
                    SuperscriptBox["\[CapitalDelta]\[Phi]", "3"]}]}], ")"}], 
                 " ", 
                 RowBox[{"HypergeometricPFQ", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], ",", 
                    FractionBox["3", "2"], ",", 
                    RowBox[{
                    FractionBox["3", "2"], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
                    RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                   FractionBox["1", 
                    RowBox[{
                    RowBox[{"4", " ", "z"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
                RowBox[{"48", " ", 
                 SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", 
                    "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
                 RowBox[{"HypergeometricPFQ", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", 
                    FractionBox["3", "2"], ",", 
                    RowBox[{
                    FractionBox["1", "2"], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                    RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                   FractionBox["1", 
                    RowBox[{
                    RowBox[{"4", " ", "z"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", 
                 SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"5", " ", "\[CapitalDelta]\[Phi]"}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], 
                 " ", 
                 RowBox[{"HypergeometricPFQ", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", 
                    FractionBox["3", "2"], ",", 
                    RowBox[{
                    FractionBox["3", "2"], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                    RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                   FractionBox["1", 
                    RowBox[{
                    RowBox[{"4", " ", "z"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
                 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "6"}], "-", 
                   RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}], "+", 
                   RowBox[{"16", " ", 
                    SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "+", 
                   RowBox[{"32", " ", 
                    SuperscriptBox["\[CapitalDelta]\[Phi]", "3"]}]}], ")"}], 
                 " ", 
                 RowBox[{"HypergeometricPFQ", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", 
                    FractionBox["3", "2"], ",", 
                    RowBox[{
                    FractionBox["3", "2"], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
                    RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                   FractionBox["1", 
                    RowBox[{
                    RowBox[{"4", " ", "z"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["z", "2"]}]}]]}], "]"}]}]}], ")"}]}], 
             ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"162", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", 
              SuperscriptBox["z", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}], "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}]}], 
             ")"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", "\[CapitalDelta]\[Phi]"}], "]"}], 
          "2"], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["5", "2"], "+", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], ")"}]}], 
      "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "z"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "3"], " ", 
         SuperscriptBox["z", "4"]}]], 
       RowBox[{
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "z"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], ")"}], " ", 
        
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], "2"], 
             "-", 
             RowBox[{"2", " ", "z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}], "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[CapitalDelta]\[Phi]", "3"]}]}], ")"}]}], 
             "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["z", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}], "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[CapitalDelta]\[Phi]", "3"]}]}], ")"}]}]}], 
            ")"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               FractionBox["3", "2"], ",", 
               FractionBox["3", "2"], ",", 
               RowBox[{
                FractionBox["5", "2"], "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}], ",", 
               RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
             FractionBox["1", 
              RowBox[{
               RowBox[{"4", " ", "z"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "-", 
             RowBox[{"4", " ", "z", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"8", " ", "\[CapitalDelta]\[Phi]"}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}]}], 
             "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["z", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"8", " ", "\[CapitalDelta]\[Phi]"}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}]}]}], 
            ")"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               FractionBox["3", "2"], ",", 
               FractionBox["5", "2"], ",", 
               RowBox[{
                FractionBox["5", "2"], "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}], ",", 
               RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
             FractionBox["1", 
              RowBox[{
               RowBox[{"4", " ", "z"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "+", 
          RowBox[{"30", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", 
           "\[CapitalDelta]\[Phi]", " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               FractionBox["3", "2"], ",", 
               FractionBox["7", "2"], ",", 
               RowBox[{
                FractionBox["5", "2"], "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}], ",", 
               RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
             FractionBox["1", 
              RowBox[{
               RowBox[{"4", " ", "z"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["z", "2"]}]}]]}], "]"}]}]}], ")"}]}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]], " ", 
         SqrtBox["\[Pi]"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"3", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], "+", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
            RowBox[{"HypergeometricPFQ", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["1", "2"]}], ",", 
                FractionBox["1", "2"], ",", 
                RowBox[{
                 FractionBox["1", "2"], "+", 
                 RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
              
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
                RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
              FractionBox["1", 
               RowBox[{
                RowBox[{"4", " ", "z"}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
           RowBox[{"16", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
            "\[CapitalDelta]\[Phi]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
            RowBox[{"HypergeometricPFQ", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                FractionBox["1", "2"], ",", 
                FractionBox["1", "2"], ",", 
                RowBox[{
                 FractionBox["1", "2"], "+", 
                 RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
              
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
                RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
              FractionBox["1", 
               RowBox[{
                RowBox[{"4", " ", "z"}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"6", " ", "\[CapitalDelta]\[Phi]"}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], " ", 
            RowBox[{"HypergeometricPFQ", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                FractionBox["1", "2"], ",", 
                FractionBox["1", "2"], ",", 
                RowBox[{
                 FractionBox["3", "2"], "+", 
                 RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
              
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
                RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
              FractionBox["1", 
               RowBox[{
                RowBox[{"4", " ", "z"}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"4", " ", "\[CapitalDelta]\[Phi]", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}], 
               ")"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], "]"}]}]], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", 
             "\[CapitalDelta]\[Phi]", " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "z", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["z", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}], "+", 
                  RowBox[{"\[CapitalDelta]\[Phi]", " ", 
                   RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"10", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}],
                  ")"}], " ", 
                RowBox[{"HypergeometricPFQ", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], ",", 
                    FractionBox["3", "2"], ",", 
                    RowBox[{
                    FractionBox["1", "2"], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                  ",", 
                  RowBox[{"{", 
                   RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                    RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                  FractionBox["1", 
                   RowBox[{
                    RowBox[{"4", " ", "z"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"21", "+", 
                  RowBox[{"128", " ", "\[CapitalDelta]\[Phi]"}], "+", 
                  RowBox[{"196", " ", 
                   SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "+", 
                  RowBox[{"80", " ", 
                   SuperscriptBox["\[CapitalDelta]\[Phi]", "3"]}]}], ")"}], 
                " ", 
                RowBox[{"HypergeometricPFQ", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], ",", 
                    FractionBox["3", "2"], ",", 
                    RowBox[{
                    FractionBox["3", "2"], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                  ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
                    RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                  FractionBox["1", 
                   RowBox[{
                    RowBox[{"4", " ", "z"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", 
                    "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
                   RowBox[{"HypergeometricPFQ", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", 
                    FractionBox["3", "2"], ",", 
                    RowBox[{
                    FractionBox["1", "2"], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                    RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                    FractionBox["1", 
                    RowBox[{
                    RowBox[{"4", " ", "z"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", 
                    RowBox[{"HypergeometricPFQ", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", 
                    FractionBox["3", "2"], ",", 
                    RowBox[{
                    FractionBox["3", "2"], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                    RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                    FractionBox["1", 
                    RowBox[{
                    RowBox[{"4", " ", "z"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"HypergeometricPFQ", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", 
                    FractionBox["3", "2"], ",", 
                    RowBox[{
                    FractionBox["3", "2"], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
                    RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                    FractionBox["1", 
                    RowBox[{
                    RowBox[{"4", " ", "z"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["z", "2"]}]}]]}], "]"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "\[CapitalDelta]\[Phi]", " ", 
                RowBox[{"(", 
                 RowBox[{"EulerGamma", "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"HarmonicNumber", "[", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], "+", "\[CapitalDelta]\[Phi]"}], 
                    "]"}]}], "+", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"0", ",", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], 
                 ")"}]}]}], ")"}]}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", 
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "z"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"3", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], "+", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
         
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["5", "2"], "+", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.833187284349605*^9, 3.833187294013423*^9}, {
  3.833822217955962*^9, 
  3.833822219958411*^9}},ExpressionUUID->"23552a19-88fa-4168-a4a6-\
fcfd275aadca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"h1\[Alpha]", "[", "z_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], "3"], " ", 
     SuperscriptBox["z", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "z"}]}], ")"}]}]], 
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["4", 
         RowBox[{"1", "-", "\[CapitalDelta]\[Phi]"}]], " ", 
        SqrtBox["\[Pi]"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
           RowBox[{"HarmonicNumber", "[", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "+", "\[CapitalDelta]\[Phi]"}], 
            "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
           RowBox[{"HarmonicNumber", "[", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "]"}]}]}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "z", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["z", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}], "+", 
             RowBox[{"\[CapitalDelta]\[Phi]", " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", 
                RowBox[{"10", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}], 
            ")"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "2"]}], ",", 
               FractionBox["3", "2"], ",", 
               RowBox[{
                FractionBox["1", "2"], "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[CapitalDelta]\[Phi]", ",", 
               RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
             FractionBox["1", 
              RowBox[{
               RowBox[{"4", " ", "z"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"21", "+", 
             RowBox[{"128", " ", "\[CapitalDelta]\[Phi]"}], "+", 
             RowBox[{"196", " ", 
              SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "+", 
             RowBox[{"80", " ", 
              SuperscriptBox["\[CapitalDelta]\[Phi]", "3"]}]}], ")"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "2"]}], ",", 
               FractionBox["3", "2"], ",", 
               RowBox[{
                FractionBox["3", "2"], "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
               RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
             FractionBox["1", 
              RowBox[{
               RowBox[{"4", " ", "z"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", 
                 "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
              RowBox[{"HypergeometricPFQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  FractionBox["1", "2"], ",", 
                  FractionBox["3", "2"], ",", 
                  RowBox[{
                   FractionBox["1", "2"], "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                ",", 
                RowBox[{"{", 
                 RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                  RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"4", " ", "z"}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", 
                 RowBox[{"HypergeometricPFQ", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", 
                    FractionBox["3", "2"], ",", 
                    RowBox[{
                    FractionBox["3", "2"], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                    RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                   FractionBox["1", 
                    RowBox[{
                    RowBox[{"4", " ", "z"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"HypergeometricPFQ", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", 
                    FractionBox["3", "2"], ",", 
                    RowBox[{
                    FractionBox["3", "2"], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
                    RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                   FractionBox["1", 
                    RowBox[{
                    RowBox[{"4", " ", "z"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["z", "2"]}]}]]}], "]"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"4", " ", "\[CapitalDelta]\[Phi]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}], ")"}], 
        " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], "+", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["5", "2"], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], ")"}]}], 
     "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["4", 
         RowBox[{"1", "-", "\[CapitalDelta]\[Phi]"}]], " ", 
        SqrtBox["\[Pi]"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["3", "2"], "+", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["3", "2"], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "n", "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"HarmonicNumber", "[", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "+", "\[CapitalDelta]\[Phi]"}], 
               "]"}]}], "-", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "]"}]}], ")"}]}]}],
          ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "32"}], " ", 
           SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "z", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["z", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}], "+", 
             RowBox[{"\[CapitalDelta]\[Phi]", " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", 
                RowBox[{"10", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}], 
            ")"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "2"]}], ",", 
               FractionBox["3", "2"], ",", 
               RowBox[{
                FractionBox["1", "2"], "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[CapitalDelta]\[Phi]", ",", 
               RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
             FractionBox["1", 
              RowBox[{
               RowBox[{"4", " ", "z"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"14", " ", "\[CapitalDelta]\[Phi]"}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "-", 
             RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "+", 
             RowBox[{"10", " ", 
              SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["\[CapitalDelta]\[Phi]", "3"]}]}], ")"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "2"]}], ",", 
               FractionBox["3", "2"], ",", 
               RowBox[{
                FractionBox["3", "2"], "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
               RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
             FractionBox["1", 
              RowBox[{
               RowBox[{"4", " ", "z"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
          RowBox[{"48", " ", 
           SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", 
              "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               FractionBox["1", "2"], ",", 
               FractionBox["3", "2"], ",", 
               RowBox[{
                FractionBox["1", "2"], "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[CapitalDelta]\[Phi]", ",", 
               RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
             FractionBox["1", 
              RowBox[{
               RowBox[{"4", " ", "z"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", 
           SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"5", " ", "\[CapitalDelta]\[Phi]"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               FractionBox["1", "2"], ",", 
               FractionBox["3", "2"], ",", 
               RowBox[{
                FractionBox["3", "2"], "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[CapitalDelta]\[Phi]", ",", 
               RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
             FractionBox["1", 
              RowBox[{
               RowBox[{"4", " ", "z"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "-", 
             RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["\[CapitalDelta]\[Phi]", "3"]}]}], ")"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               FractionBox["1", "2"], ",", 
               FractionBox["3", "2"], ",", 
               RowBox[{
                FractionBox["3", "2"], "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
               RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
             FractionBox["1", 
              RowBox[{
               RowBox[{"4", " ", "z"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["z", "2"]}]}]]}], "]"}]}]}], ")"}]}], ")"}], 
      "/", 
      RowBox[{"(", 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"],
         " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["5", "2"], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], ")"}]}], 
     "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{"3", "-", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]], " ", 
        SqrtBox["\[Pi]"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["3", "2"], "+", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["3", "2"], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "32"}], " ", 
           SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "z", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["z", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}], "+", 
             RowBox[{"\[CapitalDelta]\[Phi]", " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", 
                RowBox[{"10", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}], 
            ")"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "2"]}], ",", 
               FractionBox["3", "2"], ",", 
               RowBox[{
                FractionBox["1", "2"], "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[CapitalDelta]\[Phi]", ",", 
               RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
             FractionBox["1", 
              RowBox[{
               RowBox[{"4", " ", "z"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"14", " ", "\[CapitalDelta]\[Phi]"}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "-", 
             RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "+", 
             RowBox[{"10", " ", 
              SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["\[CapitalDelta]\[Phi]", "3"]}]}], ")"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "2"]}], ",", 
               FractionBox["3", "2"], ",", 
               RowBox[{
                FractionBox["3", "2"], "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
               RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
             FractionBox["1", 
              RowBox[{
               RowBox[{"4", " ", "z"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
          RowBox[{"48", " ", 
           SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", 
              "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               FractionBox["1", "2"], ",", 
               FractionBox["3", "2"], ",", 
               RowBox[{
                FractionBox["1", "2"], "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[CapitalDelta]\[Phi]", ",", 
               RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
             FractionBox["1", 
              RowBox[{
               RowBox[{"4", " ", "z"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", 
           SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"5", " ", "\[CapitalDelta]\[Phi]"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               FractionBox["1", "2"], ",", 
               FractionBox["3", "2"], ",", 
               RowBox[{
                FractionBox["3", "2"], "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[CapitalDelta]\[Phi]", ",", 
               RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
             FractionBox["1", 
              RowBox[{
               RowBox[{"4", " ", "z"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "-", 
             RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["\[CapitalDelta]\[Phi]", "3"]}]}], ")"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               FractionBox["1", "2"], ",", 
               FractionBox["3", "2"], ",", 
               RowBox[{
                FractionBox["3", "2"], "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
               RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
             FractionBox["1", 
              RowBox[{
               RowBox[{"4", " ", "z"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "32"}], " ", 
              SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "\[CapitalDelta]\[Phi]", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                "+", 
                RowBox[{"z", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"6", " ", "\[CapitalDelta]\[Phi]"}], "-", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}]}],
                 "+", 
                RowBox[{
                 SuperscriptBox["z", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   RowBox[{"6", " ", "\[CapitalDelta]\[Phi]"}], "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], 
                  ")"}]}]}], ")"}], " ", 
              RowBox[{"HypergeometricPFQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox["1", "2"]}], ",", 
                  FractionBox["3", "2"], ",", 
                  RowBox[{
                   FractionBox["1", "2"], "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                ",", 
                RowBox[{"{", 
                 RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                  RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"4", " ", "z"}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"14", " ", "\[CapitalDelta]\[Phi]"}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], " ", 
              RowBox[{"HypergeometricPFQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox["1", "2"]}], ",", 
                  FractionBox["3", "2"], ",", 
                  RowBox[{
                   FractionBox["3", "2"], "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
                  RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"4", " ", "z"}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"7", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", 
                 "\[CapitalDelta]\[Phi]"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", 
                 SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], " ", 
              RowBox[{"HypergeometricPFQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  FractionBox["1", "2"], ",", 
                  FractionBox["3", "2"], ",", 
                  RowBox[{
                   FractionBox["1", "2"], "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                ",", 
                RowBox[{"{", 
                 RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                  RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"4", " ", "z"}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"5", " ", "\[CapitalDelta]\[Phi]"}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[CapitalDelta]\[Phi]", "3"]}]}], ")"}], " ", 
              RowBox[{"HypergeometricPFQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  FractionBox["1", "2"], ",", 
                  FractionBox["3", "2"], ",", 
                  RowBox[{
                   FractionBox["1", "2"], "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
                  RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"4", " ", "z"}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", 
              SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"5", " ", "\[CapitalDelta]\[Phi]"}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], " ", 
              RowBox[{"HypergeometricPFQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  FractionBox["1", "2"], ",", 
                  FractionBox["3", "2"], ",", 
                  RowBox[{
                   FractionBox["3", "2"], "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                ",", 
                RowBox[{"{", 
                 RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                  RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"4", " ", "z"}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "+", 
                RowBox[{"40", " ", 
                 SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "+", 
                RowBox[{"32", " ", 
                 SuperscriptBox["\[CapitalDelta]\[Phi]", "3"]}]}], ")"}], " ", 
              RowBox[{"HypergeometricPFQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  FractionBox["1", "2"], ",", 
                  FractionBox["3", "2"], ",", 
                  RowBox[{
                   FractionBox["3", "2"], "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
                  RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                FractionBox["1", 
                 RowBox[{
                  RowBox[{"4", " ", "z"}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["z", "2"]}]}]]}], "]"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"],
         " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["5", "2"], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], ")"}]}], 
     "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"1", "-", "z"}]], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], "2"], 
            "-", 
            RowBox[{"2", " ", "z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[CapitalDelta]\[Phi]", "3"]}]}], ")"}]}], 
            "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["z", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[CapitalDelta]\[Phi]", "3"]}]}], ")"}]}]}], 
           ")"}], " ", 
          RowBox[{"HypergeometricPFQ", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              FractionBox["3", "2"], ",", 
              FractionBox["3", "2"], ",", 
              RowBox[{
               FractionBox["5", "2"], "+", 
               RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}], ",", 
              RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
            FractionBox["1", 
             RowBox[{
              RowBox[{"4", " ", "z"}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "-", 
            RowBox[{"4", " ", "z", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"8", " ", "\[CapitalDelta]\[Phi]"}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}]}], 
            "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["z", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"8", " ", "\[CapitalDelta]\[Phi]"}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}]}]}], 
           ")"}], " ", 
          RowBox[{"HypergeometricPFQ", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              FractionBox["3", "2"], ",", 
              FractionBox["5", "2"], ",", 
              RowBox[{
               FractionBox["5", "2"], "+", 
               RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}], ",", 
              RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
            FractionBox["1", 
             RowBox[{
              RowBox[{"4", " ", "z"}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "+", 
         RowBox[{"30", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", 
          "\[CapitalDelta]\[Phi]", " ", 
          RowBox[{"HypergeometricPFQ", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              FractionBox["3", "2"], ",", 
              FractionBox["7", "2"], ",", 
              RowBox[{
               FractionBox["5", "2"], "+", 
               RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}], ",", 
              RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
            FractionBox["1", 
             RowBox[{
              RowBox[{"4", " ", "z"}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["z", "2"]}]}]]}], "]"}]}]}], ")"}]}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]], " ", 
        SqrtBox["\[Pi]"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"3", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "8"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "2"]}], ",", 
               FractionBox["1", "2"], ",", 
               RowBox[{
                FractionBox["1", "2"], "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
               RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
             FractionBox["1", 
              RowBox[{
               RowBox[{"4", " ", "z"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
          RowBox[{"16", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
           "\[CapitalDelta]\[Phi]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               FractionBox["1", "2"], ",", 
               FractionBox["1", "2"], ",", 
               RowBox[{
                FractionBox["1", "2"], "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
               RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
             FractionBox["1", 
              RowBox[{
               RowBox[{"4", " ", "z"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"6", " ", "\[CapitalDelta]\[Phi]"}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               FractionBox["1", "2"], ",", 
               FractionBox["1", "2"], ",", 
               RowBox[{
                FractionBox["3", "2"], "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
               RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
             FractionBox["1", 
              RowBox[{
               RowBox[{"4", " ", "z"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"4", " ", "\[CapitalDelta]\[Phi]", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}], 
              ")"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], "]"}]}]], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", 
            "\[CapitalDelta]\[Phi]", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "z", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}], "+", 
                 
                 RowBox[{"2", " ", 
                  SuperscriptBox["z", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}], "+", 
                 
                 RowBox[{"\[CapitalDelta]\[Phi]", " ", 
                  RowBox[{"(", 
                   RowBox[{"7", "+", 
                    RowBox[{"10", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}],
                 ")"}], " ", 
               RowBox[{"HypergeometricPFQ", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", 
                    FractionBox["1", "2"]}], ",", 
                   FractionBox["3", "2"], ",", 
                   RowBox[{
                    FractionBox["1", "2"], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                   RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                 
                 FractionBox["1", 
                  RowBox[{
                   RowBox[{"4", " ", "z"}], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"21", "+", 
                 RowBox[{"128", " ", "\[CapitalDelta]\[Phi]"}], "+", 
                 RowBox[{"196", " ", 
                  SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "+", 
                 RowBox[{"80", " ", 
                  SuperscriptBox["\[CapitalDelta]\[Phi]", "3"]}]}], ")"}], 
               " ", 
               RowBox[{"HypergeometricPFQ", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", 
                    FractionBox["1", "2"]}], ",", 
                   FractionBox["3", "2"], ",", 
                   RowBox[{
                    FractionBox["3", "2"], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
                   RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                 
                 FractionBox["1", 
                  RowBox[{
                   RowBox[{"4", " ", "z"}], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", 
                    "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
                  RowBox[{"HypergeometricPFQ", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", 
                    FractionBox["3", "2"], ",", 
                    RowBox[{
                    FractionBox["1", "2"], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                    RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                    FractionBox["1", 
                    RowBox[{
                    RowBox[{"4", " ", "z"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", 
                    RowBox[{"HypergeometricPFQ", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", 
                    FractionBox["3", "2"], ",", 
                    RowBox[{
                    FractionBox["3", "2"], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                    RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                    FractionBox["1", 
                    RowBox[{
                    RowBox[{"4", " ", "z"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"HypergeometricPFQ", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", 
                    FractionBox["3", "2"], ",", 
                    RowBox[{
                    FractionBox["3", "2"], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
                    RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                    FractionBox["1", 
                    RowBox[{
                    RowBox[{"4", " ", "z"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["z", "2"]}]}]]}], "]"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]\[Phi]", " ", 
               RowBox[{"(", 
                RowBox[{"EulerGamma", "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"HarmonicNumber", "[", 
                   RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], "+", "\[CapitalDelta]\[Phi]"}], 
                   "]"}]}], "+", 
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"0", ",", 
                   RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], 
                ")"}]}]}], ")"}]}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"3", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], "+", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["5", "2"], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], ")"}]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.833186937439719*^9, 3.833186939926588*^9}, 
   3.8338222346870832`*^9},ExpressionUUID->"69dda021-db56-4992-a518-\
728b01e3c330"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.833187976665319*^9},ExpressionUUID->"60b938f1-8d3b-43c0-b21f-\
8f37d30b3a9c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"For", " ", 
   SuperscriptBox["\[Eta]", "a"]}], "=", 
  RowBox[{"-", "1"}]}]], "Text",
 CellChangeTimes->{{3.827469534513074*^9, 3.827469541958887*^9}, {
  3.8338222481997547`*^9, 
  3.833822253670413*^9}},ExpressionUUID->"b98637ad-e124-426c-ae48-\
80862e9ca14b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"h2\[Alpha]", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"8", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", 
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "z"}]}], ")"}]}]]}], 
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"3", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "8"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], ",", 
          FractionBox["1", "2"], ",", 
          RowBox[{
           FractionBox["1", "2"], "+", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
          RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
        FractionBox["1", 
         RowBox[{
          RowBox[{"4", " ", "z"}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
     RowBox[{"16", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
      "\[CapitalDelta]\[Phi]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "2"], ",", 
          FractionBox["1", "2"], ",", 
          RowBox[{
           FractionBox["1", "2"], "+", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
          RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
        FractionBox["1", 
         RowBox[{
          RowBox[{"4", " ", "z"}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"6", " ", "\[CapitalDelta]\[Phi]"}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], " ", 
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "2"], ",", 
          FractionBox["1", "2"], ",", 
          RowBox[{
           FractionBox["3", "2"], "+", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
          RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
        FractionBox["1", 
         RowBox[{
          RowBox[{"4", " ", "z"}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"4", " ", "\[CapitalDelta]\[Phi]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}], ")"}], 
        " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], "]"}]}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", "\[CapitalDelta]\[Phi]",
       " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "z", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}], "+", 
           RowBox[{"\[CapitalDelta]\[Phi]", " ", 
            RowBox[{"(", 
             RowBox[{"7", "+", 
              RowBox[{"10", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}], 
          ")"}], " ", 
         RowBox[{"HypergeometricPFQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], ",", 
             FractionBox["3", "2"], ",", 
             RowBox[{
              FractionBox["1", "2"], "+", 
              RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[CapitalDelta]\[Phi]", ",", 
             RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
           FractionBox["1", 
            RowBox[{
             RowBox[{"4", " ", "z"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"21", "+", 
           RowBox[{"128", " ", "\[CapitalDelta]\[Phi]"}], "+", 
           RowBox[{"196", " ", 
            SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "+", 
           RowBox[{"80", " ", 
            SuperscriptBox["\[CapitalDelta]\[Phi]", "3"]}]}], ")"}], " ", 
         RowBox[{"HypergeometricPFQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], ",", 
             FractionBox["3", "2"], ",", 
             RowBox[{
              FractionBox["3", "2"], "+", 
              RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
             RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
           FractionBox["1", 
            RowBox[{
             RowBox[{"4", " ", "z"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", 
               "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
            RowBox[{"HypergeometricPFQ", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                FractionBox["1", "2"], ",", 
                FractionBox["3", "2"], ",", 
                RowBox[{
                 FractionBox["1", "2"], "+", 
                 RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
              
              RowBox[{"{", 
               RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
              FractionBox["1", 
               RowBox[{
                RowBox[{"4", " ", "z"}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", 
               RowBox[{"HypergeometricPFQ", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   FractionBox["1", "2"], ",", 
                   FractionBox["3", "2"], ",", 
                   RowBox[{
                    FractionBox["3", "2"], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                   RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                 
                 FractionBox["1", 
                  RowBox[{
                   RowBox[{"4", " ", "z"}], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"HypergeometricPFQ", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   FractionBox["1", "2"], ",", 
                   FractionBox["3", "2"], ",", 
                   RowBox[{
                    FractionBox["3", "2"], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
                   RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
                 
                 FractionBox["1", 
                  RowBox[{
                   RowBox[{"4", " ", "z"}], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["z", "2"]}]}]]}], "]"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]\[Phi]", " ", 
         RowBox[{"(", 
          RowBox[{"EulerGamma", "-", 
           RowBox[{"2", " ", 
            RowBox[{"HarmonicNumber", "[", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], "+", "\[CapitalDelta]\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], 
          ")"}]}]}], ")"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.832873601377186*^9, 3.832873627602359*^9}, {
  3.833821959814052*^9, 
  3.8338219640029707`*^9}},ExpressionUUID->"1935f838-bfea-41e8-9f66-\
710838c2ef04"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f2\[Alpha]", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "2"}], 
   FractionBox["1", 
    RowBox[{"16", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", 
     SuperscriptBox["z", "2"]}]], 
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[CapitalDelta]\[Phi]", "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "2"]}], ",", 
               FractionBox["1", "2"], ",", 
               RowBox[{
                FractionBox["1", "2"], "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
               RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
             FractionBox["1", 
              RowBox[{
               RowBox[{"4", " ", "z"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["z", "2"]}]}]]}], "]"}], "-", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               FractionBox["1", "2"], ",", 
               FractionBox["1", "2"], ",", 
               RowBox[{
                FractionBox["1", "2"], "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
               RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
             FractionBox["1", 
              RowBox[{
               RowBox[{"4", " ", "z"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["z", "2"]}]}]]}], "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
         RowBox[{"HypergeometricPFQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "2"], ",", 
             FractionBox["1", "2"], ",", 
             RowBox[{
              FractionBox["3", "2"], "+", 
              RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
             RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
           FractionBox["1", 
            RowBox[{
             RowBox[{"4", " ", "z"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["z", "2"]}]}]]}], "]"}]}]}], ")"}]}], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"4", " ", "\[CapitalDelta]\[Phi]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}], ")"}], 
        " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], "]"}]}]], 
      "\[CapitalDelta]\[Phi]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"3", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", "\[CapitalDelta]\[Phi]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"14", " ", "\[CapitalDelta]\[Phi]"}], "-", 
           RowBox[{"2", " ", "z", " ", 
            RowBox[{"(", 
             RowBox[{"7", "+", 
              RowBox[{"16", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"7", "+", 
              RowBox[{"16", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}], 
          ")"}], " ", 
         RowBox[{"HypergeometricPFQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], ",", 
             FractionBox["3", "2"], ",", 
             RowBox[{
              FractionBox["1", "2"], "+", 
              RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[CapitalDelta]\[Phi]", ",", 
             RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
           FractionBox["1", 
            RowBox[{
             RowBox[{"4", " ", "z"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"15", "+", 
           RowBox[{"112", " ", "\[CapitalDelta]\[Phi]"}], "+", 
           RowBox[{"236", " ", 
            SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}], "+", 
           RowBox[{"112", " ", 
            SuperscriptBox["\[CapitalDelta]\[Phi]", "3"]}]}], ")"}], " ", 
         RowBox[{"HypergeometricPFQ", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], ",", 
             FractionBox["3", "2"], ",", 
             RowBox[{
              FractionBox["3", "2"], "+", 
              RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
             RowBox[{"2", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
           FractionBox["1", 
            RowBox[{
             RowBox[{"4", " ", "z"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
        RowBox[{"12", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"5", " ", "\[CapitalDelta]\[Phi]"}], "-", 
              RowBox[{"4", " ", "z", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"5", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], "+", 
              
              RowBox[{"4", " ", 
               SuperscriptBox["z", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"5", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}], 
             ")"}], " ", 
            RowBox[{"HypergeometricPFQ", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                FractionBox["1", "2"], ",", 
                FractionBox["3", "2"], ",", 
                RowBox[{
                 FractionBox["1", "2"], "+", 
                 RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
              
              RowBox[{"{", 
               RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
              FractionBox["1", 
               RowBox[{
                RowBox[{"4", " ", "z"}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["z", "2"]}]}]]}], "]"}]}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "z"}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
            RowBox[{"HypergeometricPFQ", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                FractionBox["1", "2"], ",", 
                FractionBox["3", "2"], ",", 
                RowBox[{
                 FractionBox["3", "2"], "+", 
                 RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "}"}], ",", 
              
              RowBox[{"{", 
               RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}]}], "}"}], ",", 
              FractionBox["1", 
               RowBox[{
                RowBox[{"4", " ", "z"}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["z", "2"]}]}]]}], "]"}]}]}], ")"}]}]}], ")"}],
       " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]\[Phi]", " ", 
         RowBox[{"(", 
          RowBox[{"EulerGamma", "-", 
           RowBox[{"2", " ", 
            RowBox[{"HarmonicNumber", "[", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], "+", "\[CapitalDelta]\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], 
          ")"}]}]}], ")"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.83287361054246*^9, 3.832873615546832*^9}, 
   3.832873649745837*^9, {3.8328737079208183`*^9, 3.83287370908034*^9}, {
   3.833821965829846*^9, 
   3.8338219667921*^9}},ExpressionUUID->"9ae63f88-cf2a-400c-9e99-\
c6ea35126081"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Conformal block decompositon of Witten diagrams", "Title",
 CellChangeTimes->{{3.8338205408563223`*^9, 
  3.833820572717771*^9}},ExpressionUUID->"75d513db-c770-4969-9a37-\
497d7b52dbac"],

Cell[CellGroupData[{

Cell["Definitions", "Section",
 CellChangeTimes->{{3.795506733748743*^9, 
  3.79550673637164*^9}},ExpressionUUID->"4c02e7ca-0fe0-494e-9766-\
8e30210d8e03"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Mu]", "n"], TraditionalForm]],
  FontColor->GrayLevel[0],ExpressionUUID->
  "d5ae0e65-46de-4feb-83a0-209c3f2098c9"],
 StyleBox[", ",
  FontColor->GrayLevel[0]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Nu]", "n"], ","}], TraditionalForm]],
  FontColor->GrayLevel[0],ExpressionUUID->
  "ef18c8b7-38cc-485e-98c4-cb0dc69e4d34"],
 StyleBox[" ",
  FontColor->GrayLevel[0]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Rho]", "n"], TraditionalForm]],
  FontColor->GrayLevel[0],ExpressionUUID->
  "1ddfd63d-65be-47b9-8067-f29e0efea45a"],
 StyleBox[", ",
  FontColor->GrayLevel[0]],
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"\[Mu]", "'"}], "n"], TraditionalForm]],
  FontColor->GrayLevel[0],ExpressionUUID->
  "a801f73e-b504-42c5-9042-f3d49664311b"],
 StyleBox[", ",
  FontColor->GrayLevel[0]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     RowBox[{"\[Nu]", "'"}], "n"], ","}], TraditionalForm]],
  FontColor->GrayLevel[0],ExpressionUUID->
  "45773555-b442-4afe-a842-7b0da0b8177d"],
 StyleBox[" ",
  FontColor->GrayLevel[0]],
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"\[Rho]", "'"}], "n"], TraditionalForm]],
  FontColor->GrayLevel[0],ExpressionUUID->
  "0423ddb1-1ac9-4bd4-93fa-f4bde2eff94f"],
 StyleBox["  from eq. (D.7), (D.8) are defined below",
  FontColor->GrayLevel[0]]
}], "Text",
 CellChangeTimes->{{3.833618547461974*^9, 3.8336186690806513`*^9}, {
  3.833618976922081*^9, 3.833618993654003*^9}, {3.83381300603719*^9, 
  3.833813037492361*^9}, {3.833898613348003*^9, 3.8338986154794207`*^9}, {
  3.833899976213005*^9, 
  3.8338999781794777`*^9}},ExpressionUUID->"1dd817a6-b3bf-4ede-91a2-\
8aa388ce1dc8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Mu]", "[", "n_", "]"}], ":=", 
  RowBox[{"-", 
   SuperscriptBox["n", "2"]}]}]], "Input",
 CellChangeTimes->{{3.7580010811943913`*^9, 3.758001099736034*^9}, {
   3.758257245879981*^9, 3.758257256166604*^9}, {3.758257338454846*^9, 
   3.758257343934524*^9}, {3.758257797080021*^9, 3.758257798185214*^9}, {
   3.758258838736055*^9, 3.758258839159584*^9}, {3.768534734330802*^9, 
   3.768534738787003*^9}, 3.777886793951833*^9, 3.794326209407967*^9, 
   3.794326611181286*^9, {3.7955075222012863`*^9, 
   3.79550752846364*^9}},ExpressionUUID->"3765c604-38b7-4723-afc7-\
8d510c55ffde"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Nu]", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
    "\[CapitalDelta]"}], "+", "\[CapitalDelta]\[Phi]", "+", 
   RowBox[{
    FractionBox["1", "2"], " ", "n", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n", "+", 
      RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.758001103588126*^9, 3.758001142071048*^9}, {
   3.7580011739560223`*^9, 3.758001182269608*^9}, {3.75825726672748*^9, 
   3.758257272931909*^9}, {3.758257348155883*^9, 3.758257351272084*^9}, {
   3.758257805569544*^9, 3.7582578096895847`*^9}, {3.768534741501038*^9, 
   3.7685347442730207`*^9}, {3.768538199082163*^9, 3.768538223536008*^9}, 
   3.795444449784474*^9, {3.79550709397199*^9, 
   3.795507095322522*^9}},ExpressionUUID->"b7e1fe06-de5a-4bd9-93d4-\
afee85cb3ffb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Rho]", "[", "n_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"n", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n", "+", 
        RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], "2"]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "n"}], "+", 
       RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "n"}], "+", 
       RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.758001189444659*^9, 3.75800124466698*^9}, {
   3.758257354591916*^9, 3.758257361169839*^9}, {3.758257812767149*^9, 
   3.75825781731818*^9}, {3.768534747250771*^9, 3.7685347501048203`*^9}, 
   3.7778867978257837`*^9, {3.795507503131785*^9, 
   3.7955075167684107`*^9}},ExpressionUUID->"26070b1f-cc65-4690-adfd-\
4ba2eb66d718"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Mu]p", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "2"}], " ", "n"}]}]], "Input",
 CellChangeTimes->{{3.795459725306477*^9, 3.795459740321986*^9}, 
   3.795459777478826*^9},ExpressionUUID->"dfda234e-505c-44bf-8706-\
621dc1854fcd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Nu]p", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n", "+", 
      RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"n", "+", 
      RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.7954597797304068`*^9, 3.795459784478147*^9}, 
   3.795459881919221*^9},ExpressionUUID->"84d0607c-1c0b-46ea-9de4-\
60314d733283"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Rho]p", "[", "n_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"n", "+", 
       RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "n", "+", 
       RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["n", "3"]}], "-", 
       RowBox[{"6", " ", "\[CapitalDelta]\[Phi]"}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["n", "2"], " ", "\[CapitalDelta]\[Phi]"}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["\[CapitalDelta]\[Phi]", "3"]}], "+", 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"48", " ", 
           SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}]}]}], 
      ")"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "n"}], "+", 
        RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "n"}], "+", 
        RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], 
      "2"]}]]}]}]], "Input",
 CellChangeTimes->{{3.795459883584148*^9, 3.795459888576151*^9}, 
   3.795459988810454*^9},ExpressionUUID->"1030733e-e052-439c-9e3b-\
a4c41f0d1852"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Crossed channel coefficients of Spin \[ScriptL]=0 Witten Diagram", \
"Section",
 CellChangeTimes->{{3.79550689929714*^9, 3.795506900829879*^9}, {
  3.795509796837659*^9, 3.7955098019568644`*^9}, {3.833799507920436*^9, 
  3.833799516012293*^9}, {3.833813057883498*^9, 3.83381306063594*^9}, {
  3.8338138838721237`*^9, 3.8338138844608917`*^9}, {3.833821094472329*^9, 
  3.833821097123255*^9}},ExpressionUUID->"19cc9de4-b9e4-4976-857c-\
3b06213737c9"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.8338207370326757`*^9},ExpressionUUID->"25533a75-7a14-4f62-8a83-\
521e35e81e32"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["R", "n"], TraditionalForm]],
  FontColor->GrayLevel[0],ExpressionUUID->
  "01387822-a6fd-4633-9cba-e4400922f37b"],
 StyleBox[", ",
  FontColor->GrayLevel[0]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["S", "n"], TraditionalForm]],
  FontColor->GrayLevel[0],ExpressionUUID->
  "88fb949c-8480-45d5-90e3-1512eceae03a"],
 StyleBox[" from eq. (D.7), (D.8) are defined below",
  FontColor->GrayLevel[0]]
}], "Text",
 CellChangeTimes->{{3.833618547461974*^9, 3.8336186690806513`*^9}, {
   3.833618976922081*^9, 3.833618993654003*^9}, {3.833812941919251*^9, 
   3.83381299642262*^9}, 3.83381304383871*^9, {3.833898624420713*^9, 
   3.833898626821307*^9}, {3.83389998078691*^9, 
   3.833899982807955*^9}},ExpressionUUID->"2babf6ba-ad46-47e2-a5bf-\
6557e57d630a"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.833820739056551*^9, 
  3.833820921410109*^9},ExpressionUUID->"95c65564-d500-4ce8-a590-\
833d4f0bc9ff"],

Cell[BoxData[
 RowBox[{
  RowBox[{"R", "[", "n_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[Pi]", 
     FractionBox["1", "2"]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "-", 
      RowBox[{"2", "n"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"n", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "4"], 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"-", "1"}], "2"], "+", "n", "+", 
       RowBox[{"2", "\[CapitalDelta]\[Phi]"}]}], "]"}], "2"]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"n", "!"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "4"], 
    RowBox[{"Gamma", "[", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"n", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}], "]"}], 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"n", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}], "-", 
      FractionBox["1", "2"]}], "]"}]}]]}]], "Input",
 CellChangeTimes->{
  3.833615249705024*^9},ExpressionUUID->"b3190390-f390-465a-9537-\
05c435d54929"],

Cell[BoxData[
 RowBox[{
  RowBox[{"S", "[", "n_", "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Pi]", 
      FractionBox["1", "2"]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{
       RowBox[{"-", "2"}], "n"}]], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{"n", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"-", "1"}], "2"], "+", "n", "+", 
        RowBox[{"2", "\[CapitalDelta]\[Phi]"}]}], "]"}], "2"]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"n", "!"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "4"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"n", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{"n", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}], "-", 
       FractionBox["1", "2"]}], "]"}]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], 
      RowBox[{"HarmonicNumber", "[", 
       RowBox[{"n", "+", "\[CapitalDelta]\[Phi]", "-", "1"}], "]"}]}], "-", 
     RowBox[{"HarmonicNumber", "[", 
      RowBox[{"n", "+", 
       RowBox[{"2", "\[CapitalDelta]\[Phi]"}], "-", 
       FractionBox["3", "2"]}], "]"}], "+", 
     RowBox[{"2", 
      RowBox[{"HarmonicNumber", "[", 
       RowBox[{
        RowBox[{"4", "n"}], "+", 
        RowBox[{"4", "\[CapitalDelta]\[Phi]"}], "-", "2"}], "]"}]}], "+", 
     RowBox[{"HarmonicNumber", "[", "n", "]"}], "-", 
     RowBox[{"Log", "[", "4", "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.79550707111965*^9, 3.795507076361952*^9}, 
   3.833615252547204*^9},ExpressionUUID->"06dc5915-63b7-4a3b-aec1-\
1543c3043796"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.83382073373948*^9},ExpressionUUID->"25755654-87f3-4efa-88a9-41a0d12af5df"],

Cell[TextData[{
 StyleBox["Below we the get a set of ",
  FontColor->GrayLevel[0]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["a", "n"], "and", " ", 
    SubscriptBox["b", "n"]}], TraditionalForm]],
  FontColor->GrayLevel[0],ExpressionUUID->
  "3daaebc4-051e-44b4-b320-963efa17435c"],
 StyleBox[" for \[ScriptL]=0 from (D.9) with n=1,....,k.  The results are \
obtained in terms of the n=0 coefficients \[Beta]0s0 and \[Alpha]0s0, which \
are ",
  FontColor->GrayLevel[0]],
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox[
     SuperscriptBox["\[Beta]", 
      RowBox[{"(", "t", ")"}]], "~"], 
    RowBox[{"0", ",", "0"}]], TraditionalForm]],
  FontColor->GrayLevel[0],ExpressionUUID->
  "f9dbef2f-1382-49e7-8c44-e275b118d274"],
 StyleBox["  and ",
  FontColor->GrayLevel[0]],
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox[
     SuperscriptBox["\[Alpha]", 
      RowBox[{"(", "t", ")"}]], "~"], 
    RowBox[{"0", ",", "0"}]], TraditionalForm]],
  FontColor->GrayLevel[0],ExpressionUUID->
  "b1d81317-8e76-4831-8ea9-d36cf0fe41fb"],
 StyleBox[" from ((D.12)-(D.13)) respectively .",
  FontColor->GrayLevel[0]]
}], "Text",
 CellChangeTimes->{{3.833618547461974*^9, 3.8336186690806513`*^9}, {
   3.833618976922081*^9, 3.833618993654003*^9}, {3.833812941919251*^9, 
   3.83381299642262*^9}, 3.83381304383871*^9, {3.83381318663346*^9, 
   3.8338132028828707`*^9}, {3.83381327270837*^9, 3.8338133811801167`*^9}, {
   3.833813527304572*^9, 3.833813814582436*^9}, {3.8338140878144417`*^9, 
   3.833814090075653*^9}, {3.833814418810547*^9, 3.833814424502842*^9}, {
   3.8338986504059563`*^9, 3.83389865208073*^9}, {3.833899986667693*^9, 
   3.833899988496303*^9}, {3.833969232868168*^9, 
   3.833969233758464*^9}},ExpressionUUID->"554c10e0-3b24-4dac-a720-\
9ccded8ed74a"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.833820730507084*^9, 
  3.833820925773185*^9},ExpressionUUID->"8c11a265-032d-435a-9217-\
ad35c92e4bfd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"b0set", "[", "k_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"store", ",", "soln", ",", "qq", ",", "n"}], "}"}], ",", 
    RowBox[{
     RowBox[{"store", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"b0", "[", "0", "]"}], "\[Rule]", " ", "\[Beta]0s0"}], 
       "}"}]}], ";", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"n", "=", "0"}], ",", 
       RowBox[{"n", "<", "k"}], ",", 
       RowBox[{"n", "++"}], ",", 
       RowBox[{
        RowBox[{"qq", "=", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"EvenQ", "[", "n", "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Solve", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[Rho]", "[", 
                    RowBox[{"n", "-", "1"}], "]"}], 
                    RowBox[{"b0", "[", 
                    RowBox[{"n", "-", "1"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"\[Nu]", "[", "n", "]"}], " ", 
                    RowBox[{"b0", "[", "n", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"\[Mu]", "[", 
                    RowBox[{"n", "+", "1"}], "]"}], " ", 
                    RowBox[{"b0", "[", 
                    RowBox[{"n", "+", "1"}], "]"}]}]}], "/.", 
                   RowBox[{
                    RowBox[{"b0", "[", 
                    RowBox[{"-", "1"}], "]"}], "\[Rule]", " ", "0"}]}], "}"}],
                  "\[Equal]", 
                 RowBox[{"R", "[", 
                  FractionBox["n", "2"], "]"}]}], ",", 
                RowBox[{"b0", "[", 
                 RowBox[{"n", "+", "1"}], "]"}]}], "]"}], "/.", "store"}], "//",
              "Simplify"}], "//", "Flatten"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Solve", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[Rho]", "[", 
                    RowBox[{"n", "-", "1"}], "]"}], 
                    RowBox[{"b0", "[", 
                    RowBox[{"n", "-", "1"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"\[Nu]", "[", "n", "]"}], " ", 
                    RowBox[{"b0", "[", "n", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"\[Mu]", "[", 
                    RowBox[{"n", "+", "1"}], "]"}], " ", 
                    RowBox[{"b0", "[", 
                    RowBox[{"n", "+", "1"}], "]"}]}]}], "/.", 
                   RowBox[{
                    RowBox[{"b0", "[", 
                    RowBox[{"-", "1"}], "]"}], "\[Rule]", " ", "0"}]}], "}"}],
                  "\[Equal]", "0"}], ",", 
                RowBox[{"b0", "[", 
                 RowBox[{"n", "+", "1"}], "]"}]}], "]"}], "/.", "store"}], "//",
              "Simplify"}], "//", "Flatten"}]}], "]"}]}], ";", 
        RowBox[{"store", "=", 
         RowBox[{"Join", "[", 
          RowBox[{"store", ",", "qq"}], "]"}]}]}]}], "]"}], ";", "store"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.795506929710191*^9, 3.7955069551898813`*^9}, {
   3.8336152571873713`*^9, 3.8336152584191093`*^9}, {3.833615292111415*^9, 
   3.8336153488889627`*^9}, {3.833615462970254*^9, 3.833615463824259*^9}, {
   3.833786238492996*^9, 3.833786264220788*^9}, 3.83378785752087*^9, 
   3.833788251069269*^9},ExpressionUUID->"bad94013-32e9-465f-b18e-\
298774171583"],

Cell[BoxData[
 RowBox[{
  RowBox[{"a0set", "[", "k_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"store", ",", "soln", ",", "qq", ",", "n"}], "}"}], ",", 
    RowBox[{
     RowBox[{"store", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a0", "[", "0", "]"}], "\[Rule]", " ", "\[Alpha]0s0"}], 
       "}"}]}], ";", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"n", "=", "0"}], ",", 
       RowBox[{"n", "<", "k"}], ",", 
       RowBox[{"n", "++"}], ",", 
       RowBox[{
        RowBox[{"qq", "=", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"EvenQ", "[", "n", "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Solve", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[Rho]", "[", 
                    RowBox[{"n", "-", "1"}], "]"}], " ", 
                    RowBox[{"a0", "[", 
                    RowBox[{"n", "-", "1"}], "]"}]}], " ", "+", 
                    RowBox[{
                    RowBox[{"\[Nu]", "[", "n", "]"}], " ", 
                    RowBox[{"a0", "[", "n", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"\[Mu]", "[", 
                    RowBox[{"n", "+", "1"}], "]"}], " ", 
                    RowBox[{"a0", "[", 
                    RowBox[{"n", "+", "1"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"\[Rho]p", "[", 
                    RowBox[{"n", "-", "1"}], "]"}], " ", 
                    RowBox[{"b0", "[", 
                    RowBox[{"n", "-", "1"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"\[Nu]p", "[", "n", "]"}], " ", 
                    RowBox[{"b0", "[", "n", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"\[Mu]p", "[", 
                    RowBox[{"n", "+", "1"}], "]"}], " ", 
                    RowBox[{"b0", "[", 
                    RowBox[{"n", "+", "1"}], "]"}]}]}], ")"}], "/.", 
                    RowBox[{
                    RowBox[{"b0", "[", 
                    RowBox[{"-", "1"}], "]"}], "\[Rule]", " ", "0"}]}], "/.", 
                   
                   RowBox[{
                    RowBox[{"a0", "[", 
                    RowBox[{"-", "1"}], "]"}], "\[Rule]", " ", "0"}]}], "}"}],
                  "\[Equal]", 
                 RowBox[{"S", "[", 
                  FractionBox["n", "2"], "]"}]}], ",", 
                RowBox[{"a0", "[", 
                 RowBox[{"n", "+", "1"}], "]"}]}], "]"}], "/.", "store"}], "//",
              "Simplify"}], "//", "Flatten"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Solve", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[Rho]", "[", 
                    RowBox[{"n", "-", "1"}], "]"}], " ", 
                    RowBox[{"a0", "[", 
                    RowBox[{"n", "-", "1"}], "]"}]}], " ", "+", 
                    RowBox[{
                    RowBox[{"\[Nu]", "[", "n", "]"}], " ", 
                    RowBox[{"a0", "[", "n", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"\[Mu]", "[", 
                    RowBox[{"n", "+", "1"}], "]"}], " ", 
                    RowBox[{"a0", "[", 
                    RowBox[{"n", "+", "1"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"\[Rho]p", "[", 
                    RowBox[{"n", "-", "1"}], "]"}], " ", 
                    RowBox[{"b0", "[", 
                    RowBox[{"n", "-", "1"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"\[Nu]p", "[", "n", "]"}], " ", 
                    RowBox[{"b0", "[", "n", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"\[Mu]p", "[", 
                    RowBox[{"n", "+", "1"}], "]"}], " ", 
                    RowBox[{"b0", "[", 
                    RowBox[{"n", "+", "1"}], "]"}]}]}], ")"}], "/.", 
                    RowBox[{
                    RowBox[{"b0", "[", 
                    RowBox[{"-", "1"}], "]"}], "\[Rule]", " ", "0"}]}], "/.", 
                   
                   RowBox[{
                    RowBox[{"a0", "[", 
                    RowBox[{"-", "1"}], "]"}], "\[Rule]", " ", "0"}]}], "}"}],
                  "\[Equal]", "0"}], ",", 
                RowBox[{"a0", "[", 
                 RowBox[{"n", "+", "1"}], "]"}]}], "]"}], "/.", "store"}], "//",
              "Simplify"}], "//", "Flatten"}]}], "]"}]}], ";", 
        RowBox[{"store", "=", 
         RowBox[{"Join", "[", 
          RowBox[{"store", ",", "qq"}], "]"}]}]}]}], "]"}], ";", "store"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.7955069717354183`*^9, 3.795506993279051*^9}, {
   3.795507125552697*^9, 3.795507133797142*^9}, {3.833615281012995*^9, 
   3.83361528215753*^9}, {3.83361535487864*^9, 3.8336154582812777`*^9}, {
   3.8337862691291113`*^9, 3.83378632082487*^9}, 
   3.833787860061433*^9},ExpressionUUID->"51f1ea16-6d64-42e7-8e62-\
061f4321217e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Crossed channel of Spin \[ScriptL]=1 Witten Diagram", "Section",
 CellChangeTimes->{{3.795447482868629*^9, 3.795447489429201*^9}, {
  3.795506883019561*^9, 3.795506888179459*^9}, {3.7955098055389338`*^9, 
  3.795509811637966*^9}, {3.833799520405905*^9, 3.833799526358794*^9}, {
  3.833813869883024*^9, 3.833813880896945*^9}, {3.833821026517679*^9, 
  3.83382102693965*^9}},ExpressionUUID->"09c18b24-85c2-4b05-a110-\
8bac81f6cdc5"],

Cell[BoxData[" "], "Input",
 CellChangeTimes->{
  3.833821019779792*^9},ExpressionUUID->"24962d0a-bc0f-4d41-85be-\
724d0c67ee82"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["R", "n"], TraditionalForm]],
  FontColor->GrayLevel[0],ExpressionUUID->
  "ce4ba39f-a5f1-46cc-87db-2ed0a38c7afe"],
 StyleBox[", ",
  FontColor->GrayLevel[0]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["S", "n"], TraditionalForm]],
  FontColor->GrayLevel[0],ExpressionUUID->
  "a7379a02-ec4e-4e13-9b97-ce807b830c8d"],
 StyleBox[" from eq. (D.7), (D.8) are defined below",
  FontColor->GrayLevel[0]]
}], "Text",
 CellChangeTimes->{{3.833618547461974*^9, 3.8336186690806513`*^9}, {
   3.833618976922081*^9, 3.833618993654003*^9}, {3.833812941919251*^9, 
   3.83381299642262*^9}, 3.83381304383871*^9, {3.833898679343903*^9, 
   3.833898681451047*^9}, {3.833899991439579*^9, 
   3.833899993203269*^9}},ExpressionUUID->"6bcb4c11-185b-48c6-8f69-\
b558dc530908"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["R", "n"], TraditionalForm]],
  FontColor->GrayLevel[0],ExpressionUUID->
  "c58a7fda-d4b9-4f3b-8e4f-321163c1d373"],
 StyleBox[" for even terms",
  FontColor->GrayLevel[0]]
}], "Text",
 CellChangeTimes->{{3.833618547461974*^9, 3.8336186690806513`*^9}, {
   3.833618976922081*^9, 3.833618993654003*^9}, {3.833812941919251*^9, 
   3.83381299642262*^9}, 3.83381304383871*^9, {3.833813947568296*^9, 
   3.83381395680646*^9}},ExpressionUUID->"f4d59fa5-615d-43f7-ac54-\
6f72b39ef766"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Reven", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"2", " ", "n"}]], " ", 
     SuperscriptBox["2", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{
        "1", "+", "n", "+", "\[CapitalDelta]", "+", "\[CapitalDelta]\[Phi]"}],
         ")"}]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "\[CapitalDelta]"}]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{"n", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "+", "n", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["64", 
           RowBox[{"n", "+", "\[CapitalDelta]\[Phi]"}]], " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"14", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], "2"]}], 
            "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "11"}], "+", 
               RowBox[{"46", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}], 
           ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"n", "+", "\[CapitalDelta]\[Phi]"}], "]"}]}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"n", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}], "]"}]]}], 
       "+", 
       FractionBox[
        RowBox[{"2", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{"n", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"4", " ", "n", " ", "\[CapitalDelta]\[Phi]"}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], "2"], 
            " ", "\[CapitalDelta]\[Phi]"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["n", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"5", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}], 
          ")"}]}], 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], "+", "n", "+", "\[CapitalDelta]\[Phi]"}], 
          "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], "+", 
           RowBox[{"2", " ", "n"}], "+", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}]]}], ")"}]}],
     ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "n"}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       FractionBox[
        RowBox[{"1", "+", "\[CapitalDelta]"}], "2"], "]"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "-", 
        FractionBox["\[CapitalDelta]", "2"], "+", "\[CapitalDelta]\[Phi]"}], 
       "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["\[CapitalDelta]", "2"], "+", "\[CapitalDelta]\[Phi]"}], 
       "]"}], "2"]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.795506188059309*^9, 3.795506212478341*^9}, 
   3.8336412124231443`*^9},ExpressionUUID->"69e7a0ad-84bd-483f-a5b3-\
daf21088db91"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["R", "n"], TraditionalForm]],
  FontColor->GrayLevel[0],ExpressionUUID->
  "f6ce370a-ef94-405a-82e9-e9880994355e"],
 StyleBox[" for odd terms",
  FontColor->GrayLevel[0]]
}], "Text",
 CellChangeTimes->{{3.833618547461974*^9, 3.8336186690806513`*^9}, {
   3.833618976922081*^9, 3.833618993654003*^9}, {3.833812941919251*^9, 
   3.83381299642262*^9}, 3.83381304383871*^9, {3.833813947568296*^9, 
   3.833813978414043*^9}},ExpressionUUID->"30625524-7c2b-4c47-adae-\
c334ed026356"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Rodd", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "n"}]}]], " ", 
     SuperscriptBox["2", 
      RowBox[{
       RowBox[{"4", " ", "n"}], "+", "\[CapitalDelta]", "+", 
       RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}]], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", 
       FractionBox["\[CapitalDelta]", "2"]}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], "+", "\[CapitalDelta]"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{"n", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "n", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], 
     " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", "n", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], "2"]}], ")"}], 
   "/", 
   RowBox[{"(", 
    RowBox[{"\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "n"}], "+", 
       RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "n"}], "]"}], "2"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       FractionBox[
        RowBox[{"1", "+", "\[CapitalDelta]"}], "2"], "]"}], "2"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"n", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "-", 
        FractionBox["\[CapitalDelta]", "2"], "+", "\[CapitalDelta]\[Phi]"}], 
       "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["\[CapitalDelta]", "2"], "+", "\[CapitalDelta]\[Phi]"}], 
       "]"}], "2"]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.7955062184733353`*^9, 3.7955062241246862`*^9}, 
   3.833641217311434*^9},ExpressionUUID->"f46a917c-59fc-4a5d-b89e-\
a08ed06afd16"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["S", "n"], TraditionalForm]],
  FontColor->GrayLevel[0],ExpressionUUID->
  "445552a8-42b2-43f4-bb31-4a617e71a3cc"],
 StyleBox[" for odd terms",
  FontColor->GrayLevel[0]]
}], "Text",
 CellChangeTimes->{{3.833618547461974*^9, 3.8336186690806513`*^9}, {
   3.833618976922081*^9, 3.833618993654003*^9}, {3.833812941919251*^9, 
   3.83381299642262*^9}, 3.83381304383871*^9, {3.833813947568296*^9, 
   3.83381395680646*^9}, {3.8338140024933443`*^9, 
   3.833814009924037*^9}},ExpressionUUID->"5bd7f385-cef4-4c3f-83ce-\
aaa46506008b"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.83382093426908*^9, 
  3.833820936877015*^9}},ExpressionUUID->"c8a1185c-99bd-4fca-a76b-\
78e70d19c26c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Sodd", "[", "n_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"4", " ", "n"}], "+", "\[CapitalDelta]", "+", 
        RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}]], " ", 
      "\[CapitalDelta]", " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["\[CapitalDelta]", "2"], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", "\[CapitalDelta]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"n", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "n", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], 
      " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", "n", "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "-", 
        RowBox[{"4", " ", "n"}], "-", 
        RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"n", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "n"}], "+", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"HarmonicNumber", "[", "n", "]"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"HarmonicNumber", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n", "+", "\[CapitalDelta]\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"HarmonicNumber", "[", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"n", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}], "]"}]}], 
           "-", 
           RowBox[{"HarmonicNumber", "[", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "+", "n", "+", 
             RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], "-", 
           RowBox[{"Log", "[", "4", "]"}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "n"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "n"}], "]"}], "2"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox[
         RowBox[{"1", "+", "\[CapitalDelta]"}], "2"], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "-", 
         FractionBox["\[CapitalDelta]", "2"], "+", "\[CapitalDelta]\[Phi]"}], 
        "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["\[CapitalDelta]", "2"], "+", "\[CapitalDelta]\[Phi]"}], 
        "]"}], "2"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        RowBox[{"4", " ", "n"}], "+", 
        RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.795462777289598*^9, {3.7955062301647243`*^9, 3.795506238503388*^9}, 
   3.833618199859549*^9, 3.833641183567799*^9, 
   3.833641222165139*^9},ExpressionUUID->"c860ea77-b314-4260-9b6d-\
994d40a917c8"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["S", "n"], TraditionalForm]],
  FontColor->GrayLevel[0],ExpressionUUID->
  "b6edd545-ae50-42f6-a15d-e6025c1fd2f4"],
 StyleBox[" for even terms",
  FontColor->GrayLevel[0]]
}], "Text",
 CellChangeTimes->{{3.833618547461974*^9, 3.8336186690806513`*^9}, {
   3.833618976922081*^9, 3.833618993654003*^9}, {3.833812941919251*^9, 
   3.83381299642262*^9}, 3.83381304383871*^9, {3.833813947568296*^9, 
   3.83381395680646*^9}, {3.833814013727338*^9, 
   3.833814014230435*^9}},ExpressionUUID->"e4d746f1-6423-4568-97bc-\
b8a7a0b09ae0"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.833820942312275*^9, 
  3.833820944144432*^9}},ExpressionUUID->"a8c9c5c9-2c90-4f2b-a790-\
200156f195dd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Seven", "[", "n_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"n", "==", "0"}], ",", 
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "\[CapitalDelta]"}], "-", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]], " ", "\[Pi]", " ", 
         
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[CapitalDelta]"}]}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "3"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], "+", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "EulerGamma", " ", "\[CapitalDelta]\[Phi]"}], 
           "+", 
           RowBox[{"4", " ", "\[CapitalDelta]\[Phi]", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", "\[CapitalDelta]\[Phi]"}], "]"}]}], "-", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}]}], 
          ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}], "]"}], 
         " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox[
            RowBox[{"1", "+", "\[CapitalDelta]"}], "2"], "]"}], "3"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], "+", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
         
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "-", 
            FractionBox["\[CapitalDelta]", "2"], "+", 
            "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["\[CapitalDelta]", "2"], "+", 
            "\[CapitalDelta]\[Phi]"}], "]"}], "2"]}], ")"}]}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "6"}], "-", 
         RowBox[{"2", " ", "n"}], "+", "\[CapitalDelta]", "-", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", "\[CapitalDelta]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{"n", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "+", "n", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"64", " ", "\[Pi]", " ", "\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", 
               SuperscriptBox["n", "2"]}], "+", 
              RowBox[{"3", " ", "n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], "+", 
              
              RowBox[{"\[CapitalDelta]\[Phi]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}], 
             ")"}], " ", 
            RowBox[{"Gamma", "[", 
             FractionBox["\[CapitalDelta]", "2"], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"0", ",", 
                 RowBox[{"n", "+", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], "+", 
              
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"n", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}]}], 
               "]"}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Gamma", "[", 
             RowBox[{
              FractionBox["1", "2"], "+", "n", "+", "\[CapitalDelta]\[Phi]"}],
              "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], "+", 
              RowBox[{"2", " ", "n"}], "+", 
              RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], ")"}]}],
          "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["64", 
             RowBox[{"n", "+", "\[CapitalDelta]\[Phi]"}]], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"1", "+", 
              FractionBox["\[CapitalDelta]", "2"]}], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n", "+", "\[CapitalDelta]\[Phi]"}], 
             "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"48", " ", 
               SuperscriptBox["n", "4"]}], "+", 
              RowBox[{"48", " ", 
               SuperscriptBox["n", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], "+", 
              
              RowBox[{"2", " ", "\[CapitalDelta]\[Phi]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], 
                "3"]}], "+", 
              RowBox[{"3", " ", "n", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], "2"], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"8", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], "+", 
              
              RowBox[{"6", " ", 
               SuperscriptBox["n", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"4", " ", "\[CapitalDelta]\[Phi]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{"16", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}],
                 ")"}]}], "+", 
              RowBox[{"2", " ", "n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", " ", "n"}], "+", 
                 RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"4", " ", "n"}], "+", 
                 RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6", " ", 
                  SuperscriptBox["n", "2"]}], "+", 
                 RowBox[{"3", " ", "n", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                 "+", 
                 RowBox[{"\[CapitalDelta]\[Phi]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}], 
                ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"0", ",", "n"}], "]"}], "-", 
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"0", ",", 
                   RowBox[{
                    FractionBox["1", "2"], "+", "n", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}], 
                 "+", 
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"0", ",", 
                   RowBox[{
                    FractionBox["1", "2"], "+", 
                    RowBox[{"2", " ", "n"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], 
                ")"}]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "n"}], "+", 
              RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "n"}], "+", 
              RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"4", " ", "n"}], "+", 
              RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", "n"}], "+", 
              RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "n", "+", "\[CapitalDelta]\[Phi]"}], 
               ")"}]}], "]"}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"\[Pi]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"n", "!"}], ")"}], "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}], "]"}], " ", 
       
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         FractionBox[
          RowBox[{"1", "+", "\[CapitalDelta]"}], "2"], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], "-", 
          FractionBox["\[CapitalDelta]", "2"], "+", "\[CapitalDelta]\[Phi]"}],
          "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["\[CapitalDelta]", "2"], "+", "\[CapitalDelta]\[Phi]"}],
          "]"}], "2"]}], ")"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7955062452476807`*^9, 3.795506249695675*^9}, {
   3.795507210874599*^9, 3.795507228810665*^9}, {3.795507337041917*^9, 
   3.795507345570168*^9}, {3.79550738052147*^9, 3.795507402140122*^9}, 
   3.7955074413460417`*^9, 3.833618178214911*^9, 3.833641187563756*^9, 
   3.8336412264587812`*^9},ExpressionUUID->"afbe0b8c-d3d8-4563-b032-\
24c537d024fe"],

Cell[BoxData[" "], "Input",
 CellChangeTimes->{
  3.8338209562103043`*^9},ExpressionUUID->"ac630db8-8bd4-4c4e-9c47-\
0bb92f7e212d"],

Cell[TextData[{
 StyleBox["Below we the get a set of ",
  FontColor->GrayLevel[0]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["a", "n"], "and", " ", 
    SubscriptBox["b", "n"]}], TraditionalForm]],
  FontColor->GrayLevel[0],ExpressionUUID->
  "bf0405a4-265c-4c34-a0f6-4e6317ffd0b7"],
 StyleBox[" for \[ScriptL]=1 from (D.9) with n=1,....,k.  The results are \
obtained in terms of the n=0 coefficients \[Beta]0 and \[Alpha]0, which are   \
",
  FontColor->GrayLevel[0]],
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox[
     SuperscriptBox["\[Beta]", 
      RowBox[{"(", "t", ")"}]], "~"], 
    RowBox[{"0", ",", "1"}]], TraditionalForm]],
  FontColor->GrayLevel[0],ExpressionUUID->
  "07d31fa0-c244-4d04-bfb0-1790b068369e"],
 StyleBox["  and ",
  FontColor->GrayLevel[0]],
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox[
     SuperscriptBox["\[Alpha]", 
      RowBox[{"(", "t", ")"}]], "~"], 
    RowBox[{"0", ",", "1"}]], TraditionalForm]],
  FontColor->GrayLevel[0],ExpressionUUID->
  "24297e56-90bf-42ee-b3c3-40d7f5f99de0"],
 StyleBox[" from ((D.12)-(D.13)) respectively .",
  FontColor->GrayLevel[0]]
}], "Text",
 CellChangeTimes->{{3.833618547461974*^9, 3.8336186690806513`*^9}, {
   3.833618976922081*^9, 3.833618993654003*^9}, {3.833812941919251*^9, 
   3.83381299642262*^9}, 3.83381304383871*^9, {3.83381318663346*^9, 
   3.8338132028828707`*^9}, {3.83381327270837*^9, 3.8338133811801167`*^9}, {
   3.833813527304572*^9, 3.833813814582436*^9}, {3.833814045783244*^9, 
   3.83381407111255*^9}, {3.8338142754213743`*^9, 3.833814393600857*^9}, {
   3.833898687831787*^9, 3.833898689477882*^9}, {3.8338999979116497`*^9, 
   3.833899999559001*^9}, {3.833969223684588*^9, 
   3.8339692245171013`*^9}},ExpressionUUID->"3d17c8eb-5b79-4d2f-965a-\
85a442ce1eca"],

Cell[BoxData[" "], "Input",
 CellChangeTimes->{
  3.833820953274452*^9},ExpressionUUID->"e469f8e2-7bf2-441c-a3fa-\
168ef6e1ecc6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"b1set", "[", "k_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"store", ",", "soln", ",", "qq", ",", "n"}], "}"}], ",", 
    RowBox[{
     RowBox[{"store", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"b1", "[", "0", "]"}], "\[Rule]", " ", "\[Beta]0"}], "}"}]}], 
     ";", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"n", "=", "0"}], ",", 
       RowBox[{"n", "<", "k"}], ",", 
       RowBox[{"n", "++"}], ",", 
       RowBox[{
        RowBox[{"qq", "=", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"EvenQ", "[", "n", "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Solve", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[Rho]", "[", 
                    RowBox[{"n", "-", "1"}], "]"}], 
                    RowBox[{"b1", "[", 
                    RowBox[{"n", "-", "1"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"\[Nu]", "[", "n", "]"}], " ", 
                    RowBox[{"b1", "[", "n", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"\[Mu]", "[", 
                    RowBox[{"n", "+", "1"}], "]"}], " ", 
                    RowBox[{"b1", "[", 
                    RowBox[{"n", "+", "1"}], "]"}]}]}], "/.", 
                   RowBox[{
                    RowBox[{"b1", "[", 
                    RowBox[{"-", "1"}], "]"}], "\[Rule]", " ", "0"}]}], "}"}],
                  "\[Equal]", 
                 RowBox[{"Reven", "[", 
                  FractionBox["n", "2"], "]"}]}], ",", 
                RowBox[{"b1", "[", 
                 RowBox[{"n", "+", "1"}], "]"}]}], "]"}], "/.", "store"}], "//",
              "Simplify"}], "//", "Flatten"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Solve", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"\[Rho]", "[", 
                    RowBox[{"n", "-", "1"}], "]"}], 
                    RowBox[{"b1", "[", 
                    RowBox[{"n", "-", "1"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"\[Nu]", "[", "n", "]"}], " ", 
                    RowBox[{"b1", "[", "n", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"\[Mu]", "[", 
                    RowBox[{"n", "+", "1"}], "]"}], " ", 
                    RowBox[{"b1", "[", 
                    RowBox[{"n", "+", "1"}], "]"}]}]}], "/.", 
                   RowBox[{
                    RowBox[{"b1", "[", 
                    RowBox[{"-", "1"}], "]"}], "\[Rule]", " ", "0"}]}], "}"}],
                  "\[Equal]", 
                 RowBox[{"Rodd", "[", 
                  FractionBox[
                   RowBox[{"n", "-", "1"}], "2"], "]"}]}], ",", 
                RowBox[{"b1", "[", 
                 RowBox[{"n", "+", "1"}], "]"}]}], "]"}], "/.", "store"}], "//",
              "Simplify"}], "//", "Flatten"}]}], "]"}]}], ";", 
        RowBox[{"store", "=", 
         RowBox[{"Join", "[", 
          RowBox[{"store", ",", "qq"}], "]"}]}]}]}], "]"}], ";", "store"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.7955062829930887`*^9, 3.795506341648024*^9}, {
   3.795506387391696*^9, 3.795506388226637*^9}, {3.795506651005726*^9, 
   3.7955066515127783`*^9}, {3.833615607593107*^9, 3.833615670392934*^9}, {
   3.833616723854899*^9, 3.833616724897998*^9}, {3.8336412385981894`*^9, 
   3.833641243122945*^9}, {3.83378634001222*^9, 3.833786355236141*^9}, 
   3.83378785240121*^9, {3.83378827727628*^9, 
   3.83378827796031*^9}},ExpressionUUID->"59a34988-c7bc-43aa-b0a1-\
c4a8831bd045"],

Cell[BoxData[
 RowBox[{
  RowBox[{"a1set", "[", "k_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"store", ",", "soln", ",", "qq", ",", "n"}], "}"}], ",", 
    RowBox[{
     RowBox[{"store", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a1", "[", "0", "]"}], "\[Rule]", " ", "\[Alpha]0"}], "}"}]}],
      ";", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"n", "=", "0"}], ",", 
       RowBox[{"n", "<", "k"}], ",", 
       RowBox[{"n", "++"}], ",", 
       RowBox[{
        RowBox[{"qq", "=", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"EvenQ", "[", "n", "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Solve", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[Rho]", "[", 
                    RowBox[{"n", "-", "1"}], "]"}], " ", 
                    RowBox[{"a1", "[", 
                    RowBox[{"n", "-", "1"}], "]"}]}], " ", "+", 
                    RowBox[{
                    RowBox[{"\[Nu]", "[", "n", "]"}], " ", 
                    RowBox[{"a1", "[", "n", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"\[Mu]", "[", 
                    RowBox[{"n", "+", "1"}], "]"}], " ", 
                    RowBox[{"a1", "[", 
                    RowBox[{"n", "+", "1"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"\[Rho]p", "[", 
                    RowBox[{"n", "-", "1"}], "]"}], " ", 
                    RowBox[{"b1", "[", 
                    RowBox[{"n", "-", "1"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"\[Nu]p", "[", "n", "]"}], " ", 
                    RowBox[{"b1", "[", "n", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"\[Mu]p", "[", 
                    RowBox[{"n", "+", "1"}], "]"}], " ", 
                    RowBox[{"b1", "[", 
                    RowBox[{"n", "+", "1"}], "]"}]}]}], ")"}], "/.", 
                    RowBox[{
                    RowBox[{"b1", "[", 
                    RowBox[{"-", "1"}], "]"}], "\[Rule]", " ", "0"}]}], "/.", 
                   
                   RowBox[{
                    RowBox[{"a1", "[", 
                    RowBox[{"-", "1"}], "]"}], "\[Rule]", " ", "0"}]}], "}"}],
                  "\[Equal]", 
                 RowBox[{"Seven", "[", 
                  FractionBox["n", "2"], "]"}]}], ",", 
                RowBox[{"a1", "[", 
                 RowBox[{"n", "+", "1"}], "]"}]}], "]"}], "/.", "store"}], "//",
              "Simplify"}], "//", "Flatten"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Solve", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[Rho]", "[", 
                    RowBox[{"n", "-", "1"}], "]"}], " ", 
                    RowBox[{"a1", "[", 
                    RowBox[{"n", "-", "1"}], "]"}]}], " ", "+", 
                    RowBox[{
                    RowBox[{"\[Nu]", "[", "n", "]"}], " ", 
                    RowBox[{"a1", "[", "n", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"\[Mu]", "[", 
                    RowBox[{"n", "+", "1"}], "]"}], " ", 
                    RowBox[{"a1", "[", 
                    RowBox[{"n", "+", "1"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"\[Rho]p", "[", 
                    RowBox[{"n", "-", "1"}], "]"}], " ", 
                    RowBox[{"b1", "[", 
                    RowBox[{"n", "-", "1"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"\[Nu]p", "[", "n", "]"}], " ", 
                    RowBox[{"b1", "[", "n", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"\[Mu]p", "[", 
                    RowBox[{"n", "+", "1"}], "]"}], " ", 
                    RowBox[{"b1", "[", 
                    RowBox[{"n", "+", "1"}], "]"}]}]}], ")"}], "/.", 
                    RowBox[{
                    RowBox[{"b1", "[", 
                    RowBox[{"-", "1"}], "]"}], "\[Rule]", " ", "0"}]}], "/.", 
                   
                   RowBox[{
                    RowBox[{"a1", "[", 
                    RowBox[{"-", "1"}], "]"}], "\[Rule]", " ", "0"}]}], "}"}],
                  "\[Equal]", 
                 RowBox[{"Sodd", "[", 
                  FractionBox[
                   RowBox[{"n", "-", "1"}], "2"], "]"}]}], ",", 
                RowBox[{"a1", "[", 
                 RowBox[{"n", "+", "1"}], "]"}]}], "]"}], "/.", "store"}], "//",
              "Simplify"}], "//", "Flatten"}]}], "]"}]}], ";", 
        RowBox[{"store", "=", 
         RowBox[{"Join", "[", 
          RowBox[{"store", ",", "qq"}], "]"}]}]}]}], "]"}], ";", "store"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.795506290116188*^9, 3.795506305134268*^9}, {
   3.795506352901442*^9, 3.795506354271989*^9}, {3.7955065245279837`*^9, 
   3.7955065933933764`*^9}, {3.795506624441991*^9, 3.795506654566278*^9}, {
   3.795507138976861*^9, 3.795507148804554*^9}, {3.83361567503433*^9, 
   3.833615675976013*^9}, {3.833615905282256*^9, 3.833615964210265*^9}, {
   3.833616727667012*^9, 3.833616728651512*^9}, {3.833641252480557*^9, 
   3.8336412577950163`*^9}, {3.833786359286014*^9, 3.833786389633114*^9}, 
   3.833787853728179*^9, {3.833791338857943*^9, 
   3.833791339133238*^9}},ExpressionUUID->"b5e0fc49-6700-4272-a137-\
fb7d8da3fe88"],

Cell[BoxData[" "], "Input",
 CellChangeTimes->{
  3.8338209621327*^9},ExpressionUUID->"d78f4b2f-d481-4cc7-8128-abf5b8cc489c"],

Cell[TextData[{
 StyleBox["Below we give   ",
  FontColor->GrayLevel[0]],
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox[
     SuperscriptBox["\[Beta]", 
      RowBox[{"(", "t", ")"}]], "~"], 
    RowBox[{"0", ",", "\[ScriptL]"}]], TraditionalForm]],
  FontColor->GrayLevel[0],ExpressionUUID->
  "27db7c8c-53ca-4838-9aa0-de67c2f832bb"],
 StyleBox[" explicitly.\n",
  FontColor->GrayLevel[0]]
}], "Text",
 CellChangeTimes->{{3.833618547461974*^9, 3.8336186690806513`*^9}, {
   3.833618976922081*^9, 3.833618993654003*^9}, {3.833812941919251*^9, 
   3.83381299642262*^9}, 3.83381304383871*^9, {3.83381318663346*^9, 
   3.8338132028828707`*^9}, {3.83381327270837*^9, 3.8338133811801167`*^9}, {
   3.833813527304572*^9, 3.833813814582436*^9}, {3.833814045783244*^9, 
   3.83381407111255*^9}, {3.8338142754213743`*^9, 3.833814393600857*^9}, {
   3.83382017336893*^9, 3.83382019888013*^9}, {3.833965398389483*^9, 
   3.833965398807075*^9}, {3.833965467584441*^9, 
   3.833965480467884*^9}},ExpressionUUID->"04724033-e9f6-4a6d-b3cf-\
9ad8a912a6b1"],

Cell[BoxData[
 RowBox[{"\[Beta]0s0", "\[Rule]", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[CapitalDelta]", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
      RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}]}]]}], 
   SqrtBox["\[Pi]"], " ", 
   RowBox[{"Gamma", "[", 
    FractionBox["\[CapitalDelta]", "2"], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], "+", 
     FractionBox["\[CapitalDelta]", "2"], "+", "\[CapitalDelta]\[Phi]"}], 
    "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], "+", "\[CapitalDelta]", "+", 
       "\[CapitalDelta]\[Phi]"}], ")"}]}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], "+", "\[CapitalDelta]", "+", 
     "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], "+", 
     RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Gamma", "[", 
       FractionBox["\[CapitalDelta]", "2"], "]"}], " ", 
      RowBox[{"HypergeometricPFQRegularized", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\[CapitalDelta]\[Phi]", ",", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox["3", "2"], "+", "\[CapitalDelta]", "+", 
             "\[CapitalDelta]\[Phi]"}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], "+", "\[CapitalDelta]", "+", 
           "\[CapitalDelta]\[Phi]"}], ",", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "\[CapitalDelta]", "-", 
             RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], ",", 
          FractionBox["\[CapitalDelta]", "2"], ",", 
          FractionBox[
           RowBox[{"1", "+", "\[CapitalDelta]"}], "2"]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "+", "\[CapitalDelta]", "+", 
             "\[CapitalDelta]\[Phi]"}], ")"}]}], ",", 
          RowBox[{
           FractionBox["1", "2"], "+", "\[CapitalDelta]"}], ",", 
          FractionBox[
           RowBox[{"2", "+", "\[CapitalDelta]"}], "2"], ",", 
          RowBox[{
           FractionBox["\[CapitalDelta]", "2"], "+", 
           "\[CapitalDelta]\[Phi]"}], ",", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]", "+", 
             RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}], "}"}], 
        ",", "1"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "+", 
        FractionBox["\[CapitalDelta]", "2"], "+", "\[CapitalDelta]\[Phi]"}], 
       "]"}], " ", 
      RowBox[{"HypergeometricPFQRegularized", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\[CapitalDelta]\[Phi]", ",", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox["3", "2"], "+", "\[CapitalDelta]", "+", 
             "\[CapitalDelta]\[Phi]"}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], "+", "\[CapitalDelta]", "+", 
           "\[CapitalDelta]\[Phi]"}], ",", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "\[CapitalDelta]", "-", 
             RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], ",", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]", "+", 
             RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], ",", 
          FractionBox[
           RowBox[{"1", "+", "\[CapitalDelta]"}], "2"]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "+", "\[CapitalDelta]", "+", 
             "\[CapitalDelta]\[Phi]"}], ")"}]}], ",", 
          RowBox[{
           FractionBox["1", "2"], "+", "\[CapitalDelta]"}], ",", 
          RowBox[{
           FractionBox["\[CapitalDelta]", "2"], "+", 
           "\[CapitalDelta]\[Phi]"}], ",", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[CapitalDelta]", "+", 
             RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], ",", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]", "+", 
             RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}], "}"}], 
        ",", "1"}], "]"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8339654839400473`*^9, 3.8339654856459513`*^9}, {
  3.833965629447274*^9, 3.8339656410247583`*^9}, {3.833969248751976*^9, 
  3.833969249847827*^9}},ExpressionUUID->"37860be7-13a3-46ad-b8a9-\
9e1e717ff8d1"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\[Beta]0", "\[Rule]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[CapitalDelta]", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "+", "\[CapitalDelta]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", "\[CapitalDelta]", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
            RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], "+", 
              RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], 
           RowBox[{"Gamma", "[", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "]"}]], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[CapitalDelta]", "+", 
               RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Gamma", "[", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[CapitalDelta]", "-", 
                  RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
               "]"}], "2"]}]], "2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "+", "\[CapitalDelta]"}], ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "+", 
             FractionBox["\[CapitalDelta]", "2"], "+", 
             "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]], "2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}], 
               "]"}], " ", 
              SuperscriptBox[
               RowBox[{"Gamma", "[", 
                RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[CapitalDelta]", "-", 
                   RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                "]"}], "2"], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox["1", "2"]}], "+", "\[CapitalDelta]", "+", 
                  "\[CapitalDelta]\[Phi]"}], ")"}]}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                FractionBox["1", "2"], "+", "\[CapitalDelta]", "+", 
                "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                FractionBox["1", "2"], "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Gamma", "[", 
                  RowBox[{
                   FractionBox["1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}], 
                  "]"}], " ", 
                 RowBox[{"HypergeometricPFQRegularized", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox["3", "2"], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], ")"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[CapitalDelta]", "-", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                    ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}], 
                    ",", 
                    FractionBox[
                    RowBox[{"2", "+", "\[CapitalDelta]"}], "2"]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "2"], "+", "\[CapitalDelta]"}], ",", 
                    FractionBox[
                    RowBox[{"1", "+", "\[CapitalDelta]"}], "2"], ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                    ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"\[CapitalDelta]", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}], 
                    "}"}], ",", "1"}], "]"}]}], "-", 
                RowBox[{
                 RowBox[{"Gamma", "[", 
                  RowBox[{
                   FractionBox["\[CapitalDelta]", "2"], "+", 
                   "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
                 RowBox[{"HypergeometricPFQRegularized", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox["3", "2"], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], ")"}]}], ",", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[CapitalDelta]", "-", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                    ",", 
                    RowBox[{
                    FractionBox["\[CapitalDelta]", "2"], "+", 
                    "\[CapitalDelta]\[Phi]"}], ",", 
                    FractionBox[
                    RowBox[{"2", "+", "\[CapitalDelta]"}], "2"]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "2"], "+", "\[CapitalDelta]"}], ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                    ",", 
                    RowBox[{"1", "+", 
                    FractionBox["\[CapitalDelta]", "2"], "+", 
                    "\[CapitalDelta]\[Phi]"}], ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"\[CapitalDelta]", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}], 
                    "}"}], ",", "1"}], "]"}]}]}], ")"}]}], "+", 
             RowBox[{
              FractionBox["1", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]], "4", " ", 
              RowBox[{"Gamma", "[", 
               FractionBox[
                RowBox[{"1", "+", "\[CapitalDelta]"}], "2"], "]"}], " ", 
              SuperscriptBox[
               RowBox[{"Gamma", "[", 
                RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "\[CapitalDelta]", "-", 
                   RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                "]"}], "2"], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  FractionBox["1", "2"], "+", "\[CapitalDelta]", "+", 
                  "\[CapitalDelta]\[Phi]"}], ")"}]}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                FractionBox["3", "2"], "+", "\[CapitalDelta]", "+", 
                "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Gamma", "[", 
                  FractionBox[
                   RowBox[{"1", "+", "\[CapitalDelta]"}], "2"], "]"}], " ", 
                 RowBox[{"HypergeometricPFQRegularized", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox["5", "2"], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "2"], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "\[CapitalDelta]", "-", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                    ",", 
                    FractionBox[
                    RowBox[{"1", "+", "\[CapitalDelta]"}], "2"], ",", 
                    FractionBox[
                    RowBox[{"2", "+", "\[CapitalDelta]"}], "2"]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox["1", "2"], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["3", "2"], "+", "\[CapitalDelta]"}], ",", 
                    FractionBox[
                    RowBox[{"3", "+", "\[CapitalDelta]"}], "2"], ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[CapitalDelta]", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                    ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"\[CapitalDelta]", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}], 
                    "}"}], ",", "1"}], "]"}]}], "-", 
                RowBox[{
                 RowBox[{"Gamma", "[", 
                  RowBox[{
                   FractionBox["\[CapitalDelta]", "2"], "+", 
                   "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
                 RowBox[{"HypergeometricPFQRegularized", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"\[CapitalDelta]\[Phi]", ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox["5", "2"], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["1", "2"], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "\[CapitalDelta]", "-", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                    ",", 
                    RowBox[{
                    FractionBox["\[CapitalDelta]", "2"], "+", 
                    "\[CapitalDelta]\[Phi]"}], ",", 
                    FractionBox[
                    RowBox[{"2", "+", "\[CapitalDelta]"}], "2"]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox["1", "2"], "+", "\[CapitalDelta]", "+", 
                    "\[CapitalDelta]\[Phi]"}], ")"}]}], ",", 
                    RowBox[{
                    FractionBox["3", "2"], "+", "\[CapitalDelta]"}], ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[CapitalDelta]", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                    ",", 
                    RowBox[{"1", "+", 
                    FractionBox["\[CapitalDelta]", "2"], "+", 
                    "\[CapitalDelta]\[Phi]"}], ",", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"\[CapitalDelta]", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]}], 
                    "}"}], ",", "1"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"4", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox[
           RowBox[{"1", "+", "\[CapitalDelta]"}], "2"], "]"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], "-", 
           FractionBox["\[CapitalDelta]", "2"], "+", 
           "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["\[CapitalDelta]", "2"], "+", 
           "\[CapitalDelta]\[Phi]"}], "]"}], "2"]}], ")"}]}], ")"}]}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.833965489938932*^9, 3.83396549033118*^9}, {
  3.83396560331653*^9, 3.833965606865567*^9}, {3.833965645123004*^9, 
  3.833965647601799*^9}, {3.833969252309224*^9, 
  3.833969252887623*^9}},ExpressionUUID->"4a21c9de-ca0f-47c0-9d3c-\
0cad584955aa"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"\[Alpha]0s0", "\[Rule]", " ", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SqrtBox["\[Pi]"], " ", 
              SuperscriptBox[
               RowBox[{"Gamma", "[", "s", "]"}], "3"], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                FractionBox["1", "2"], "+", "s", "+", "\[CapitalDelta]"}], 
               "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
              RowBox[{"Pochhammer", "[", 
               RowBox[{"s", ",", "qq"}], "]"}], " ", 
              RowBox[{"Pochhammer", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], "+", "s", "+", "\[CapitalDelta]"}],
                 ",", "qq"}], "]"}], " ", 
              RowBox[{"Pochhammer", "[", 
               RowBox[{
                RowBox[{
                 FractionBox["1", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"2", " ", "s"}], "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
                "qq"}], "]"}], " ", 
              RowBox[{"Pochhammer", "[", 
               RowBox[{
                RowBox[{"1", "+", 
                 FractionBox["\[CapitalDelta]", "2"], "-", 
                 "\[CapitalDelta]\[Phi]"}], ",", "qq"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "s"}], "+", "\[CapitalDelta]", "-", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], 
                  "2"], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{"s", "+", 
                   FractionBox["\[CapitalDelta]", "2"], "-", 
                   "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{
                   FractionBox["1", "2"], "+", 
                   FractionBox["\[CapitalDelta]", "2"], "+", 
                   "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
                 RowBox[{"Pochhammer", "[", 
                  RowBox[{
                   RowBox[{"1", "+", "s", "+", 
                    FractionBox["\[CapitalDelta]", "2"], "-", 
                    "\[CapitalDelta]\[Phi]"}], ",", "qq"}], "]"}], " ", 
                 RowBox[{"Pochhammer", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], "+", 
                    FractionBox["\[CapitalDelta]", "2"], "+", 
                    "\[CapitalDelta]\[Phi]"}], ",", "qq"}], "]"}]}], "-", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], 
                  "2"], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{"1", "+", "s", "+", 
                   FractionBox["\[CapitalDelta]", "2"], "-", 
                   "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{
                   RowBox[{"-", 
                    FractionBox["1", "2"]}], "+", 
                   FractionBox["\[CapitalDelta]", "2"], "+", 
                   "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
                 RowBox[{"Pochhammer", "[", 
                  RowBox[{
                   RowBox[{"s", "+", 
                    FractionBox["\[CapitalDelta]", "2"], "-", 
                    "\[CapitalDelta]\[Phi]"}], ",", "qq"}], "]"}], " ", 
                 RowBox[{"Pochhammer", "[", 
                  RowBox[{
                   RowBox[{
                    FractionBox["1", "2"], "+", 
                    FractionBox["\[CapitalDelta]", "2"], "+", 
                    "\[CapitalDelta]\[Phi]"}], ",", "qq"}], "]"}]}]}], ")"}], 
              " ", 
              RowBox[{"Pochhammer", "[", 
               RowBox[{
                RowBox[{
                 FractionBox["1", "2"], "-", "s", "+", 
                 FractionBox["\[CapitalDelta]", "2"], "+", 
                 "\[CapitalDelta]\[Phi]"}], ",", "qq"}], "]"}]}], ")"}], "/", 
            
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "s"}], "-", 
                RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "s"}], "+", "\[CapitalDelta]", "-", 
                 RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], "2"], 
              " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[CapitalDelta]", "+", 
                 RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], "2"], 
              " ", 
              RowBox[{"qq", "!"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                FractionBox["1", "2"], "+", "\[CapitalDelta]"}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                RowBox[{"2", " ", "s"}], "+", 
                FractionBox["\[CapitalDelta]", "2"], "-", 
                "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
              SuperscriptBox[
               RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "4"], 
              " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "+", "s", "+", 
                FractionBox["\[CapitalDelta]", "2"], "+", 
                "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
              RowBox[{"Pochhammer", "[", 
               RowBox[{
                RowBox[{
                 FractionBox["1", "2"], "+", "\[CapitalDelta]"}], ",", "qq"}],
                "]"}], " ", 
              RowBox[{"Pochhammer", "[", 
               RowBox[{
                RowBox[{
                 FractionBox["1", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", "s"}], "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
                "qq"}], "]"}], " ", 
              RowBox[{"Pochhammer", "[", 
               RowBox[{
                RowBox[{"1", "+", "s", "+", 
                 FractionBox["\[CapitalDelta]", "2"], "-", 
                 "\[CapitalDelta]\[Phi]"}], ",", "qq"}], "]"}], " ", 
              RowBox[{"Pochhammer", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"2", " ", "s"}], "+", 
                 FractionBox["\[CapitalDelta]", "2"], "-", 
                 "\[CapitalDelta]\[Phi]"}], ",", "qq"}], "]"}], " ", 
              RowBox[{"Pochhammer", "[", 
               RowBox[{
                RowBox[{
                 FractionBox["1", "2"], "+", 
                 FractionBox["\[CapitalDelta]", "2"], "+", 
                 "\[CapitalDelta]\[Phi]"}], ",", "qq"}], "]"}], " ", 
              RowBox[{"Pochhammer", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "2"]}], "+", "s", "+", 
                 FractionBox["\[CapitalDelta]", "2"], "+", 
                 "\[CapitalDelta]\[Phi]"}], ",", "qq"}], "]"}]}], ")"}]}], 
           ")"}]}], ",", "s"}], "]"}], "/.", 
       RowBox[{"s", "\[Rule]", " ", "\[CapitalDelta]\[Phi]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"qq", ",", "0", ",", "nn"}], "}"}]}], "]"}], "+", 
    RowBox[{"EulerGamma", " ", "\[Beta]0s0"}]}]}]}]], "Input",
 CellChangeTimes->{{3.833966400853013*^9, 3.833966427161626*^9}, {
  3.8339692557911777`*^9, 
  3.8339692834916677`*^9}},ExpressionUUID->"35db5280-8fd9-4c64-be3c-\
842137c093ca"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Notice", " ", "there", " ", "is", " ", "a", " ", "sum", " ", "over", " ", 
   "qq", " ", "that", " ", "goes", " ", "to", " ", 
   RowBox[{"infinity", ".", " ", "Increasing"}], " ", "the", " ", "cutoff", 
   " ", "nn", " ", "will", " ", "increase", " ", 
   RowBox[{"accuracy", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.8339664365893507`*^9, 
  3.833966476512492*^9}},ExpressionUUID->"f351663c-4a5b-472a-9e4d-\
2f194f45b760"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", " ", 
  RowBox[{
   RowBox[{"\[Alpha]0", "\[Rule]", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"-", 
          RowBox[{"normt", "[", 
           RowBox[{"\[CapitalDelta]", ",", "1"}], "]"}]}], "2"], 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           FractionBox["1", "4"], " ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", "s", "]"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               RowBox[{
                SuperscriptBox["2", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", "s"}]}]], " ", 
                SqrtBox["\[Pi]"], " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox["1", "2"]}], "+", 
                  RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], 
               RowBox[{"Gamma", "[", 
                RowBox[{
                 FractionBox["1", "2"], "+", "s"}], "]"}]]}], "-", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                   
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    FractionBox["1", "2"], "+", "s", "+", "\[CapitalDelta]"}],
                     "]"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], "+", "s", "+", 
                    FractionBox["\[CapitalDelta]", "2"], "-", 
                    "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    FractionBox["\[CapitalDelta]", "2"], "+", 
                    "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    FractionBox["1", "2"], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{"s", ",", "qq"}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], "+", "s", "+", 
                    "\[CapitalDelta]"}], ",", "qq"}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "s"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
                    "qq"}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[CapitalDelta]", "-", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                    ",", "qq"}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], "+", "s", "+", 
                    FractionBox["\[CapitalDelta]", "2"], "-", 
                    "\[CapitalDelta]\[Phi]"}], ",", "qq"}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{
                    RowBox[{"1", "-", "s", "+", 
                    FractionBox["\[CapitalDelta]", "2"], "+", 
                    "\[CapitalDelta]\[Phi]"}], ",", "qq"}], "]"}]}], ")"}], 
                 "/", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "s"}], "-", 
                    RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "s"}], "+", "\[CapitalDelta]", "-", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
                   RowBox[{"qq", "!"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    FractionBox["1", "2"], "+", "\[CapitalDelta]"}], "]"}], 
                   " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", " ", "s"}], "+", "\[CapitalDelta]", "-", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                    "]"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{"s", "+", 
                    FractionBox["\[CapitalDelta]", "2"], "+", 
                    "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "2"], "+", "\[CapitalDelta]"}], ",", 
                    "qq"}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "s"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
                    "qq"}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", " ", "s"}], "+", "\[CapitalDelta]", "-", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                    ",", "qq"}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "2"], "+", "s", "+", 
                    FractionBox["\[CapitalDelta]", "2"], "-", 
                    "\[CapitalDelta]\[Phi]"}], ",", "qq"}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{
                    RowBox[{"s", "+", 
                    FractionBox["\[CapitalDelta]", "2"], "+", 
                    "\[CapitalDelta]\[Phi]"}], ",", "qq"}], "]"}]}], ")"}]}], 
                "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"8", " ", 
                   RowBox[{"(", 
                    RowBox[{"s", "-", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    FractionBox["1", "2"], "+", "s", "+", "\[CapitalDelta]"}],
                     "]"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], "+", "s", "+", 
                    FractionBox["\[CapitalDelta]", "2"], "-", 
                    "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    FractionBox["\[CapitalDelta]", "2"], "+", 
                    "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    FractionBox["1", "2"], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{"s", ",", "qq"}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], "+", "s", "+", 
                    "\[CapitalDelta]"}], ",", "qq"}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "s"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
                    "qq"}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[CapitalDelta]", "-", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                    ",", "qq"}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], "+", "s", "+", 
                    FractionBox["\[CapitalDelta]", "2"], "-", 
                    "\[CapitalDelta]\[Phi]"}], ",", "qq"}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{
                    RowBox[{"1", "-", "s", "+", 
                    FractionBox["\[CapitalDelta]", "2"], "+", 
                    "\[CapitalDelta]\[Phi]"}], ",", "qq"}], "]"}]}], ")"}], 
                 "/", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "s"}], "-", 
                    RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "s"}], "+", "\[CapitalDelta]", "-", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
                   RowBox[{"qq", "!"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    FractionBox["1", "2"], "+", "\[CapitalDelta]"}], "]"}], 
                   " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", " ", "s"}], "+", "\[CapitalDelta]", "-", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                    "]"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{"s", "+", 
                    FractionBox["\[CapitalDelta]", "2"], "+", 
                    "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "2"], "+", "\[CapitalDelta]"}], ",", 
                    "qq"}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "s"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
                    "qq"}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", " ", "s"}], "+", "\[CapitalDelta]", "-", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                    ",", "qq"}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "2"], "+", "s", "+", 
                    FractionBox["\[CapitalDelta]", "2"], "-", 
                    "\[CapitalDelta]\[Phi]"}], ",", "qq"}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{
                    RowBox[{"s", "+", 
                    FractionBox["\[CapitalDelta]", "2"], "+", 
                    "\[CapitalDelta]\[Phi]"}], ",", "qq"}], "]"}]}], ")"}]}], 
                "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[CapitalDelta]", "-", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], 
                    "2"], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    FractionBox["3", "2"], "+", "s", "+", "\[CapitalDelta]"}],
                     "]"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    FractionBox["1", "2"], "+", "s", "+", 
                    FractionBox["\[CapitalDelta]", "2"], "-", 
                    "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    FractionBox["\[CapitalDelta]", "2"], "+", 
                    "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{"s", ",", "qq"}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "2"], "+", "s", "+", "\[CapitalDelta]"}],
                     ",", "qq"}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "s"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
                    "qq"}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "\[CapitalDelta]", "-", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                    ",", "qq"}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "2"], "+", "s", "+", 
                    FractionBox["\[CapitalDelta]", "2"], "-", 
                    "\[CapitalDelta]\[Phi]"}], ",", "qq"}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{
                    RowBox[{"1", "-", "s", "+", 
                    FractionBox["\[CapitalDelta]", "2"], "+", 
                    "\[CapitalDelta]\[Phi]"}], ",", "qq"}], "]"}]}], ")"}], 
                 "/", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "s"}], "-", 
                    RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "s"}], "+", "\[CapitalDelta]", "-", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
                   RowBox[{"qq", "!"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    FractionBox["3", "2"], "+", "\[CapitalDelta]"}], "]"}], 
                   " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"4", " ", "s"}], "+", "\[CapitalDelta]", "-", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                    "]"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{"s", "+", 
                    FractionBox["\[CapitalDelta]", "2"], "+", 
                    "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{
                    RowBox[{
                    FractionBox["3", "2"], "+", "\[CapitalDelta]"}], ",", 
                    "qq"}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "s"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
                    "qq"}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"4", " ", "s"}], "+", "\[CapitalDelta]", "-", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                    ",", "qq"}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{
                    RowBox[{
                    FractionBox["3", "2"], "+", "s", "+", 
                    FractionBox["\[CapitalDelta]", "2"], "-", 
                    "\[CapitalDelta]\[Phi]"}], ",", "qq"}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{
                    RowBox[{"s", "+", 
                    FractionBox["\[CapitalDelta]", "2"], "+", 
                    "\[CapitalDelta]\[Phi]"}], ",", "qq"}], "]"}]}], ")"}]}], 
                "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                   
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    FractionBox["1", "2"], "+", "s", "+", "\[CapitalDelta]"}],
                     "]"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], "+", "s", "+", 
                    FractionBox["\[CapitalDelta]", "2"], "-", 
                    "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    FractionBox["\[CapitalDelta]", "2"], "+", 
                    "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    FractionBox["1", "2"], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{"s", ",", "qq"}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], "+", "s", "+", 
                    "\[CapitalDelta]"}], ",", "qq"}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "s"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
                    "qq"}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[CapitalDelta]", "-", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                    ",", "qq"}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{
                    RowBox[{
                    FractionBox["\[CapitalDelta]", "2"], "+", 
                    "\[CapitalDelta]\[Phi]"}], ",", "qq"}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{
                    RowBox[{"1", "-", "s", "+", 
                    FractionBox["\[CapitalDelta]", "2"], "+", 
                    "\[CapitalDelta]\[Phi]"}], ",", "qq"}], "]"}]}], ")"}], 
                 "/", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "s"}], "-", 
                    RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"\[CapitalDelta]", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
                   RowBox[{"qq", "!"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    FractionBox["1", "2"], "+", "\[CapitalDelta]"}], "]"}], 
                   " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", " ", "s"}], "+", "\[CapitalDelta]", "-", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                    "]"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{"s", "+", 
                    FractionBox["\[CapitalDelta]", "2"], "+", 
                    "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "2"], "+", "\[CapitalDelta]"}], ",", 
                    "qq"}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "s"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
                    "qq"}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", " ", "s"}], "+", "\[CapitalDelta]", "-", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                    ",", "qq"}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{
                    RowBox[{"1", "+", 
                    FractionBox["\[CapitalDelta]", "2"], "+", 
                    "\[CapitalDelta]\[Phi]"}], ",", "qq"}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{
                    RowBox[{"s", "+", 
                    FractionBox["\[CapitalDelta]", "2"], "+", 
                    "\[CapitalDelta]\[Phi]"}], ",", "qq"}], "]"}]}], ")"}]}], 
                "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"8", " ", 
                   RowBox[{"(", 
                    RowBox[{"s", "-", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    FractionBox["1", "2"], "+", "s", "+", "\[CapitalDelta]"}],
                     "]"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], "+", "s", "+", 
                    FractionBox["\[CapitalDelta]", "2"], "-", 
                    "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    FractionBox["\[CapitalDelta]", "2"], "+", 
                    "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    FractionBox["1", "2"], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{"s", ",", "qq"}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], "+", "s", "+", 
                    "\[CapitalDelta]"}], ",", "qq"}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "s"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
                    "qq"}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[CapitalDelta]", "-", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                    ",", "qq"}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{
                    RowBox[{
                    FractionBox["\[CapitalDelta]", "2"], "+", 
                    "\[CapitalDelta]\[Phi]"}], ",", "qq"}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{
                    RowBox[{"1", "-", "s", "+", 
                    FractionBox["\[CapitalDelta]", "2"], "+", 
                    "\[CapitalDelta]\[Phi]"}], ",", "qq"}], "]"}]}], ")"}], 
                 "/", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "s"}], "-", 
                    RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"\[CapitalDelta]", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
                   RowBox[{"qq", "!"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    FractionBox["1", "2"], "+", "\[CapitalDelta]"}], "]"}], 
                   " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", " ", "s"}], "+", "\[CapitalDelta]", "-", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                    "]"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{"s", "+", 
                    FractionBox["\[CapitalDelta]", "2"], "+", 
                    "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "2"], "+", "\[CapitalDelta]"}], ",", 
                    "qq"}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "s"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
                    "qq"}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", " ", "s"}], "+", "\[CapitalDelta]", "-", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                    ",", "qq"}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{
                    RowBox[{"1", "+", 
                    FractionBox["\[CapitalDelta]", "2"], "+", 
                    "\[CapitalDelta]\[Phi]"}], ",", "qq"}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{
                    RowBox[{"s", "+", 
                    FractionBox["\[CapitalDelta]", "2"], "+", 
                    "\[CapitalDelta]\[Phi]"}], ",", "qq"}], "]"}]}], ")"}]}], 
                "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[CapitalDelta]", "-", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], 
                    "2"], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    FractionBox["3", "2"], "+", "s", "+", "\[CapitalDelta]"}],
                     "]"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    FractionBox["1", "2"], "+", "s", "+", 
                    FractionBox["\[CapitalDelta]", "2"], "-", 
                    "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    FractionBox["\[CapitalDelta]", "2"], "+", 
                    "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{"s", ",", "qq"}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "2"], "+", "s", "+", "\[CapitalDelta]"}],
                     ",", "qq"}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "s"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
                    "qq"}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "\[CapitalDelta]", "-", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                    ",", "qq"}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{
                    RowBox[{
                    FractionBox["\[CapitalDelta]", "2"], "+", 
                    "\[CapitalDelta]\[Phi]"}], ",", "qq"}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{
                    RowBox[{"1", "-", "s", "+", 
                    FractionBox["\[CapitalDelta]", "2"], "+", 
                    "\[CapitalDelta]\[Phi]"}], ",", "qq"}], "]"}]}], ")"}], 
                 "/", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "s"}], "-", 
                    RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"\[CapitalDelta]", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
                   RowBox[{"qq", "!"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    FractionBox["3", "2"], "+", "\[CapitalDelta]"}], "]"}], 
                   " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"4", " ", "s"}], "+", "\[CapitalDelta]", "-", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                    "]"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{"s", "+", 
                    FractionBox["\[CapitalDelta]", "2"], "+", 
                    "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{
                    RowBox[{
                    FractionBox["3", "2"], "+", "\[CapitalDelta]"}], ",", 
                    "qq"}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "s"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
                    "qq"}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"4", " ", "s"}], "+", "\[CapitalDelta]", "-", 
                    RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], 
                    ",", "qq"}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{
                    RowBox[{"1", "+", 
                    FractionBox["\[CapitalDelta]", "2"], "+", 
                    "\[CapitalDelta]\[Phi]"}], ",", "qq"}], "]"}], " ", 
                   RowBox[{"Pochhammer", "[", 
                    RowBox[{
                    RowBox[{"s", "+", 
                    FractionBox["\[CapitalDelta]", "2"], "+", 
                    "\[CapitalDelta]\[Phi]"}], ",", "qq"}], "]"}]}], 
                  ")"}]}]}], ",", 
               RowBox[{"{", 
                RowBox[{"qq", ",", "0", ",", "nn"}], "}"}]}], "]"}]}], 
            ")"}]}], ",", "s"}], "]"}]}], "/.", 
       RowBox[{"s", "\[Rule]", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], "+", 
     RowBox[{"EulerGamma", "  ", "\[Beta]0"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.833967101459585*^9, 3.833967153199812*^9}, {
  3.833969261789969*^9, 
  3.833969271651957*^9}},ExpressionUUID->"77e5ce45-6ea4-4c52-a978-\
ca6eb087fc37"],

Cell["with", "Text",
 CellChangeTimes->{{3.8339672438839827`*^9, 
  3.83396724447493*^9}},ExpressionUUID->"1309bc7c-128f-4e45-8474-\
c70fbdf31cc2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"normt", "[", 
    RowBox[{"\[CapitalDelta]_", ",", "l_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "^", "l"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], "]"}], " ", 
           RowBox[{
            RowBox[{"Gamma", "[", 
             RowBox[{"l", "+", 
              RowBox[{
               RowBox[{"1", "/", "2"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "l"}], "+", "\[CapitalDelta]"}], ")"}]}]}], 
             "]"}], "^", "4"}], " ", 
           RowBox[{
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"1", "/", "2"}], " ", 
              RowBox[{"(", 
               RowBox[{"l", "-", "\[CapitalDelta]", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], "]"}],
             "^", "2"}], " ", 
           RowBox[{
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"1", "/", "2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "h"}], "+", "l", "+", 
                "\[CapitalDelta]", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], "]"}],
             "^", "2"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "h"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "l", "+", "\[CapitalDelta]"}], ")"}], 
           " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", "h"}], "+", "\[CapitalDelta]"}], "]"}], " ", 
           RowBox[{
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "l", "+", "\[CapitalDelta]"}], "]"}], 
            "^", "2"}]}], ")"}]}], ")"}], "^", 
       RowBox[{"-", "1"}]}]}], ")"}], "/.", 
    RowBox[{"h", "\[Rule]", " ", 
     RowBox[{"1", "/", "2"}]}]}]}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.833967268253978*^9, 
  3.8339672825731783`*^9}},ExpressionUUID->"ba4469fc-5a06-4b56-bdf4-\
5ddbb2d34997"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 3},ExpressionUUID->"7e0cf98c-7ccc-4098-bc23-62e256c73f03"]
}, Open  ]],

Cell[CellGroupData[{

Cell["s-channel coefficients of Spin \[ScriptL]=0 Witten Diagram", "Section",
 CellChangeTimes->{{3.795447482868629*^9, 3.795447489429201*^9}, {
  3.795506883019561*^9, 3.795506888179459*^9}, {3.7955098055389338`*^9, 
  3.795509811637966*^9}, {3.833799520405905*^9, 3.833799526358794*^9}, {
  3.833813869883024*^9, 3.833813880896945*^9}, {3.833814185435899*^9, 
  3.83381419936301*^9}, {3.833821084510458*^9, 
  3.83382108781523*^9}},ExpressionUUID->"4b2d9fe6-699f-469c-af29-\
c5a195676bc9"],

Cell[BoxData[" "], "Input",
 CellChangeTimes->{
  3.833820969049226*^9},ExpressionUUID->"0cebdeb3-9f24-44a5-aae3-\
cf7f6421e6f9"],

Cell[TextData[{
 StyleBox["Below we get   ",
  FontColor->GrayLevel[0]],
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox[
     SuperscriptBox["\[Beta]", 
      RowBox[{"(", "s", ")"}]], "~"], 
    RowBox[{"0", ",", "0"}]], TraditionalForm]],
  FontColor->GrayLevel[0],ExpressionUUID->
  "94420ab1-6cf2-4a97-a1b0-75d864fa1175"],
 StyleBox["  and ",
  FontColor->GrayLevel[0]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     OverscriptBox[
      SuperscriptBox["\[Alpha]", 
       RowBox[{"(", "s", ")"}]], "~"], 
     RowBox[{"0", ",", "0"}]], " "}], TraditionalForm]],
  FontColor->GrayLevel[0],ExpressionUUID->
  "8320254c-c38b-4f7a-ab99-34c30907bc77"],
 StyleBox["from (D.4) respectively .",
  FontColor->GrayLevel[0]]
}], "Text",
 CellChangeTimes->{{3.833618547461974*^9, 3.8336186690806513`*^9}, {
   3.833618976922081*^9, 3.833618993654003*^9}, {3.833812941919251*^9, 
   3.83381299642262*^9}, 3.83381304383871*^9, {3.83381318663346*^9, 
   3.8338132028828707`*^9}, {3.83381327270837*^9, 3.8338133811801167`*^9}, {
   3.833813527304572*^9, 3.833813814582436*^9}, {3.8338140878144417`*^9, 
   3.833814090075653*^9}, {3.833814440560402*^9, 3.833814483646504*^9}, {
   3.833898710566162*^9, 3.8338987108356752`*^9}, {3.83390000322299*^9, 
   3.8339000032996492`*^9}},ExpressionUUID->"d1b68d41-c7e8-4c3a-96f5-\
d01836fe6bd2"],

Cell[BoxData[" "], "Input",
 CellChangeTimes->{
  3.833820966910351*^9},ExpressionUUID->"e4963656-63b8-4aa3-b5c0-\
b425838d5d68"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"bs0", "[", "n_", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"2", " ", "n"}]], " ", 
      SqrtBox["\[Pi]"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"n", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "n", "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], "2"]}], ")"}], 
    "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "n"}], "-", "\[CapitalDelta]", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "n"}], "+", "\[CapitalDelta]", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"n", "!"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "4"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"n", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "+", 
        RowBox[{"2", " ", "n"}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.833641590012719*^9, {3.833783971143388*^9, 
   3.833783979458478*^9}},ExpressionUUID->"8bd48a96-689e-4d64-9065-\
2c54707f37a4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"as0", "[", "n_", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "n"}]}]], " ", 
      SqrtBox["\[Pi]"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"n", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", "n", "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"4", " ", "n"}], "+", 
        RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "n"}], "-", "\[CapitalDelta]", "+", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "n"}], "+", "\[CapitalDelta]", "+", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"HarmonicNumber", "[", "n", "]"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"HarmonicNumber", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n", "+", "\[CapitalDelta]\[Phi]"}], 
             "]"}]}], "-", 
           RowBox[{"HarmonicNumber", "[", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["3", "2"]}], "+", "n", "+", 
             RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"HarmonicNumber", "[", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"4", " ", "n"}], "+", 
              RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], "-", 
           RowBox[{"Log", "[", "4", "]"}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "n"}], "+", "\[CapitalDelta]", "-", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "n"}], "+", "\[CapitalDelta]", "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"n", "!"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "4"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"n", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "+", 
        RowBox[{"2", " ", "n"}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.812178340734531*^9, 3.833641593083282*^9, {3.833783981653534*^9, 
   3.833783982113103*^9}},ExpressionUUID->"bb396ac1-d0a8-4ca4-891d-\
3749d4236f06"],

Cell[BoxData[" "], "Input",
 CellChangeTimes->{
  3.833820974521565*^9},ExpressionUUID->"641d1615-cd86-4ec8-a30c-\
93ccc63dbe27"],

Cell[TextData[StyleBox["The definition below is to be used later .",
 FontColor->GrayLevel[0]]], "Text",
 CellChangeTimes->{{3.833618547461974*^9, 3.8336186690806513`*^9}, {
   3.833618976922081*^9, 3.833618993654003*^9}, {3.833812941919251*^9, 
   3.83381299642262*^9}, 3.83381304383871*^9, {3.83381318663346*^9, 
   3.8338132028828707`*^9}, {3.83381327270837*^9, 3.8338133811801167`*^9}, {
   3.833813527304572*^9, 3.833813814582436*^9}, {3.8338140878144417`*^9, 
   3.833814090075653*^9}, {3.833814440560402*^9, 3.833814483646504*^9}, {
   3.833814530356579*^9, 
   3.833814542753525*^9}},ExpressionUUID->"4569860a-8307-4f3c-8cee-\
aa7d74bd5a50"],

Cell[BoxData[
 RowBox[{
  RowBox[{"A", "[", 
   RowBox[{"\[CapitalDelta]_", ",", "\[CapitalDelta]\[Phi]_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    SuperscriptBox["4", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}]], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      FractionBox["\[CapitalDelta]", "2"], "]"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}], "+", 
       "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[CapitalDelta]", "2"]}], "+", "\[CapitalDelta]\[Phi]"}],
       "]"}], "2"]}], 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"2", " ", "\[CapitalDelta]"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "4"]}]]}]], "Input",\
ExpressionUUID->"c392bd58-82e4-4d6a-a67c-1dedf3098a0a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["s-channel coefficients of Spin \[ScriptL]=1 Witten Diagram", "Section",
 CellChangeTimes->{{3.795447482868629*^9, 3.795447489429201*^9}, {
  3.795506883019561*^9, 3.795506888179459*^9}, {3.7955098055389338`*^9, 
  3.795509811637966*^9}, {3.833799520405905*^9, 3.833799526358794*^9}, {
  3.833813869883024*^9, 3.833813880896945*^9}, {3.833814185435899*^9, 
  3.833814212582464*^9}, {3.833822571447068*^9, 
  3.833822574234048*^9}},ExpressionUUID->"0f300604-4c38-4dbf-8c0a-\
a7daed5e2d01"],

Cell[BoxData[" "], "Input",
 CellChangeTimes->{
  3.8338209775436907`*^9},ExpressionUUID->"6f5ff2af-d8ad-4104-956a-\
5bb42fdb2af2"],

Cell[TextData[{
 StyleBox["Below we get   ",
  FontColor->GrayLevel[0]],
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox[
     SuperscriptBox["\[Beta]", 
      RowBox[{"(", "s", ")"}]], "~"], 
    RowBox[{"0", ",", "1"}]], TraditionalForm]],
  FontColor->GrayLevel[0],ExpressionUUID->
  "d12b753f-4ff3-4754-96f0-430bea12f7be"],
 StyleBox["  and ",
  FontColor->GrayLevel[0]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     OverscriptBox[
      SuperscriptBox["\[Alpha]", 
       RowBox[{"(", "s", ")"}]], "~"], 
     RowBox[{"0", ",", "1"}]], " "}], TraditionalForm]],
  FontColor->GrayLevel[0],ExpressionUUID->
  "554a3b70-e06b-43dc-93c2-16311e6c1b50"],
 StyleBox["from (D.4) respectively .",
  FontColor->GrayLevel[0]]
}], "Text",
 CellChangeTimes->{{3.833618547461974*^9, 3.8336186690806513`*^9}, {
   3.833618976922081*^9, 3.833618993654003*^9}, {3.833812941919251*^9, 
   3.83381299642262*^9}, 3.83381304383871*^9, {3.83381318663346*^9, 
   3.8338132028828707`*^9}, {3.83381327270837*^9, 3.8338133811801167`*^9}, {
   3.833813527304572*^9, 3.833813814582436*^9}, {3.8338140878144417`*^9, 
   3.833814090075653*^9}, {3.833814440560402*^9, 3.833814511265023*^9}, {
   3.8338987189444933`*^9, 3.8338987191893272`*^9}, {3.833900009892127*^9, 
   3.833900010066498*^9}},ExpressionUUID->"2189162c-dd32-4dea-b483-\
19d428a7a164"],

Cell[BoxData[" "], "Input",
 CellChangeTimes->{
  3.8338209794661617`*^9},ExpressionUUID->"72c44fea-ae66-4ade-b98c-\
004091b71c0f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"bs1", "[", "n_", "]"}], "=", 
   RowBox[{
    RowBox[{"(", " ", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "n"}], "+", "\[CapitalDelta]", "-", 
        RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]], " ", 
      "\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"n", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["\[CapitalDelta]", "2"], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", "\[CapitalDelta]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"n", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "n", "+", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", "n", "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], "2"]}], ")"}], 
    "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "n"}], "-", "\[CapitalDelta]", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "n"}], "+", "\[CapitalDelta]", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "n"}], "]"}], "2"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox[
         RowBox[{"1", "+", "\[CapitalDelta]"}], "2"], "]"}], "2"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["3", "2"], "+", "n", "+", "\[CapitalDelta]\[Phi]"}], 
       "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "-", 
         FractionBox["\[CapitalDelta]", "2"], "+", "\[CapitalDelta]\[Phi]"}], 
        "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["\[CapitalDelta]", "2"], "+", "\[CapitalDelta]\[Phi]"}], 
        "]"}], "2"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", 
        RowBox[{"2", " ", "n"}], "+", 
        RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.8336415971074*^9, {3.833783984530661*^9, 
   3.833783984908527*^9}},ExpressionUUID->"a9470eb0-0951-46d1-96b2-\
d1bfd3cad92c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"as1", "[", "n_", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"2", "+", "\[CapitalDelta]", "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"n", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}]}]], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        FractionBox["\[CapitalDelta]", "2"]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", "\[CapitalDelta]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"n", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "n", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], 
      " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", "n", "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[CapitalDelta]"}], ")"}], " ", 
         "\[CapitalDelta]"}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"n", "+", "\[CapitalDelta]\[Phi]"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "n"}], "+", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", "n"}], "+", "\[CapitalDelta]", "-", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"n", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "n"}], "+", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "n"}], "+", "\[CapitalDelta]", "+", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", 
             RowBox[{"n", "+", "\[CapitalDelta]\[Phi]"}]]}], "+", 
           RowBox[{"HarmonicNumber", "[", "n", "]"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"HarmonicNumber", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n", "+", "\[CapitalDelta]\[Phi]"}], 
             "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"HarmonicNumber", "[", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"n", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}], "]"}]}], 
           "-", 
           RowBox[{"HarmonicNumber", "[", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "+", "n", "+", 
             RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], "-", 
           RowBox[{"Log", "[", "4", "]"}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "n"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "n"}], "-", "\[CapitalDelta]", "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "n"}], "+", "\[CapitalDelta]", "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "n"}], "]"}], "2"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox[
         RowBox[{"1", "+", "\[CapitalDelta]"}], "2"], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "-", 
         FractionBox["\[CapitalDelta]", "2"], "+", "\[CapitalDelta]\[Phi]"}], 
        "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["\[CapitalDelta]", "2"], "+", "\[CapitalDelta]\[Phi]"}], 
        "]"}], "2"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        RowBox[{"4", " ", "n"}], "+", 
        RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8129538095871153`*^9, 3.8129538161644907`*^9}, 
   3.833641599813982*^9, {3.833783989523782*^9, 
   3.833783989854903*^9}},ExpressionUUID->"17f7c71a-2eed-4111-baa9-\
8f3ef326eeaf"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 3},ExpressionUUID->"57fc0af5-0605-4b24-a615-35327821db22"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["O(N) functional actions", "Title",
 CellChangeTimes->{{3.833799427045405*^9, 3.8337994325002127`*^9}, {
  3.8338204916082478`*^9, 
  3.833820493899909*^9}},ExpressionUUID->"f44c7115-82d2-4a40-a88d-\
8d91742325ef"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Contact diagram decomposition coefficients",
 FontSize->24]], "Section",
 CellChangeTimes->{
  3.833786707001148*^9, {3.833814981422758*^9, 
   3.833814993116555*^9}},ExpressionUUID->"bbac15b8-e95d-4c04-8970-\
5384777b3c79"],

Cell[BoxData[" "], "Input",
 CellChangeTimes->{
  3.833820982647155*^9},ExpressionUUID->"abcab7e7-8776-40cc-b7e1-\
741864d92895"],

Cell[TextData[{
 "Below we consider a generic Regge bounded crossing symmetric contact \
diagram for O(\[CapitalNu]) global symmetry,  ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalC]", "ijkl"], TraditionalForm]],
  ExpressionUUID->"fca6ac91-382c-4857-8d38-8a1db4b14146"],
 "= x ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalC]", 
    RowBox[{"0", ",", "ijkl"}]], TraditionalForm]],ExpressionUUID->
  "e6bfe2de-06a6-42d1-9e4d-da449ad28293"],
 " + y ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalC]", 
    RowBox[{"1", ",", "ijkl"}]], TraditionalForm]],ExpressionUUID->
  "e12f0a8e-beae-41bd-9e13-121032e5d0b1"],
 " , with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalC]", 
    RowBox[{"\[ScriptL]", ",", "ijkl"}]], TraditionalForm]],
  FontColor->GrayLevel[0],ExpressionUUID->
  "fec6bc7a-ca05-44d2-9024-c94c2fe5a56c"],
 "=",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox[
      SuperscriptBox["\[ScriptCapitalC]", 
       RowBox[{"(", "s", ")"}]], "\[ScriptL]"], 
     SuperscriptBox[
      SubscriptBox["T", "ijkl"], 
      RowBox[{"(", "S", ")"}]]}], "+", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["\[ScriptCapitalC]", 
       RowBox[{"(", "t", ")"}]], "\[ScriptL]"], 
     SuperscriptBox[
      SubscriptBox["T", "ilkj"], 
      RowBox[{"(", "S", ")"}]]}], "+", 
    RowBox[{
     SubscriptBox[
      SuperscriptBox["\[ScriptCapitalC]", 
       RowBox[{"(", "u", ")"}]], "\[ScriptL]"], 
     SuperscriptBox[
      SubscriptBox["T", "ikjl"], 
      RowBox[{"(", "S", ")"}]]}]}], TraditionalForm]],
  FontColor->GrayLevel[0],ExpressionUUID->
  "62dbebe4-a456-421e-a9d8-34f78c1e2512"],
 " where ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["\[ScriptCapitalC]", 
     RowBox[{"(", "i", ")"}]], "\[ScriptL]"], TraditionalForm]],
  FontColor->GrayLevel[0],ExpressionUUID->
  "035ecbba-66e7-44c9-ac21-d98e241093cf"],
 "were defined below (D.2) and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["T", "ijkl"], 
     RowBox[{"(", "S", ")"}]], "=", 
    RowBox[{
     SubscriptBox["\[Delta]", "ij"], 
     SubscriptBox["\[Delta]", "kl"]}]}], TraditionalForm]],ExpressionUUID->
  "eec37a46-71ea-4cd4-829e-c9bf5ff6ef06"],
 " is the singlet sector O(N) invariant tensor. The two parameters x and y \
are written as \[Gamma]Scon0 and \[Gamma]Tcon0."
}], "Text",
 CellChangeTimes->{{3.833618547461974*^9, 3.8336186690806513`*^9}, {
   3.833618976922081*^9, 3.833618993654003*^9}, {3.833812941919251*^9, 
   3.83381299642262*^9}, 3.83381304383871*^9, {3.83381318663346*^9, 
   3.8338132028828707`*^9}, {3.83381327270837*^9, 3.8338133811801167`*^9}, {
   3.833813527304572*^9, 3.833813814582436*^9}, {3.8338140878144417`*^9, 
   3.833814090075653*^9}, {3.833814440560402*^9, 3.833814511265023*^9}, {
   3.8338150150430183`*^9, 3.833815142450139*^9}, {3.833815172805716*^9, 
   3.833815294732717*^9}, {3.833815338389489*^9, 3.8338154843385077`*^9}, {
   3.833815570583473*^9, 3.833815573705573*^9}, {3.833815608134347*^9, 
   3.8338156124374228`*^9}, {3.833815660019689*^9, 3.833815671086763*^9}, {
   3.833815722698327*^9, 3.833815800661798*^9}, {3.833816109687764*^9, 
   3.8338161535237713`*^9}, {3.833898764974074*^9, 3.833898772375894*^9}, {
   3.833900013573071*^9, 3.83390001368959*^9}},
 FontColor->GrayLevel[
  0],ExpressionUUID->"98792803-11a6-4b7b-b22c-e88109662905"],

Cell[TextData[{
 "Then we consider the pieces  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalC]", "ijkl"], "(", "z", ")"}], 
   TraditionalForm]],
  FontColor->GrayLevel[0],ExpressionUUID->
  "9fa66ef1-2c28-4ad1-a7cc-dd813b87b24c"],
 "=",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["\[ScriptCapitalC]", 
       RowBox[{"|", "S"}]], "(", "z", ")"}], 
     SuperscriptBox[
      SubscriptBox["T", "ijkl"], 
      RowBox[{"(", "S", ")"}]]}], "+", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[ScriptCapitalC]", 
       RowBox[{"|", "T"}]], "(", "z", ")"}], 
     SuperscriptBox[
      SubscriptBox["T", "ijkl"], 
      RowBox[{"(", "T", ")"}]]}], "+", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[ScriptCapitalC]", 
       RowBox[{"|", "A"}]], "(", "z", ")"}], 
     SuperscriptBox[
      SubscriptBox["T", "ijkl"], 
      RowBox[{"(", "A", ")"}]]}]}], TraditionalForm]],
  FontColor->GrayLevel[0],ExpressionUUID->
  "f57d7e92-3f6f-42ee-8bc5-c88fba30db11"],
 " and  decompose them into conformal blocks."
}], "Text",
 CellChangeTimes->{{3.833618547461974*^9, 3.8336186690806513`*^9}, {
   3.833618976922081*^9, 3.833618993654003*^9}, {3.833812941919251*^9, 
   3.83381299642262*^9}, 3.83381304383871*^9, {3.83381318663346*^9, 
   3.8338132028828707`*^9}, {3.83381327270837*^9, 3.8338133811801167`*^9}, {
   3.833813527304572*^9, 3.833813814582436*^9}, {3.8338140878144417`*^9, 
   3.833814090075653*^9}, {3.833814440560402*^9, 3.833814511265023*^9}, {
   3.8338150150430183`*^9, 3.833815142450139*^9}, {3.833815172805716*^9, 
   3.833815294732717*^9}, {3.833815338389489*^9, 3.833815566868094*^9}, {
   3.833815695559053*^9, 3.833815714817584*^9}, {3.8338158237709723`*^9, 
   3.83381583081887*^9}, {3.83381599506252*^9, 3.833816024063122*^9}},
 FontColor->GrayLevel[
  0],ExpressionUUID->"2bcc4642-52f7-44d2-9952-abccbf8bbc62"],

Cell[BoxData[" "], "Input",
 CellChangeTimes->{
  3.833820989394603*^9},ExpressionUUID->"2389d6be-e911-4ec9-bece-\
0429c9a1c8e8"],

Cell[TextData[{
 "Block decomposition of .... ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["\[ScriptCapitalC]", 
      RowBox[{"|", "S"}]], "(", "z", ")"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"bCS", "[", 
       RowBox[{"\[CapitalDelta]\[Phi]", ",", "n"}], "]"}], "   ", 
      RowBox[{"\[PartialD]", 
       RowBox[{
        SubscriptBox["G", 
         SubscriptBox["\[CapitalDelta]", 
          RowBox[{"n", ",", "0"}]]], "(", "z", ")"}]}]}], "+", 
     RowBox[{
      RowBox[{"aCS", "[", 
       RowBox[{"\[CapitalDelta]\[Phi]", ",", "n"}], "]"}], "  ", 
      RowBox[{
       SubscriptBox["G", 
        SubscriptBox["\[CapitalDelta]", 
         RowBox[{"n", ",", "0"}]]], "(", "z", ")"}]}]}]}], TraditionalForm]],
  FontColor->GrayLevel[0],ExpressionUUID->
  "fc47a36d-c7f5-404c-bb22-b2afc9a4f8fa"],
 " .... given below."
}], "Text",
 CellChangeTimes->{{3.833618547461974*^9, 3.8336186690806513`*^9}, {
   3.833618976922081*^9, 3.833618993654003*^9}, {3.833812941919251*^9, 
   3.83381299642262*^9}, 3.83381304383871*^9, {3.83381318663346*^9, 
   3.8338132028828707`*^9}, {3.83381327270837*^9, 3.8338133811801167`*^9}, {
   3.833813527304572*^9, 3.833813814582436*^9}, {3.8338140878144417`*^9, 
   3.833814090075653*^9}, {3.833814440560402*^9, 3.833814511265023*^9}, {
   3.8338150150430183`*^9, 3.833815142450139*^9}, {3.833815172805716*^9, 
   3.833815294732717*^9}, {3.833815338389489*^9, 3.833815566868094*^9}, {
   3.833815695559053*^9, 3.833815714817584*^9}, {3.8338158237709723`*^9, 
   3.83381583081887*^9}, {3.8338158689435*^9, 3.833816000106299*^9}, {
   3.8338160341480103`*^9, 3.8338160417708397`*^9}},
 FontColor->GrayLevel[
  0],ExpressionUUID->"6c95a2e3-ad7d-4ec7-89fa-1966a7a4282a"],

Cell[BoxData[" "], "Input",
 CellChangeTimes->{
  3.8338209853265667`*^9},ExpressionUUID->"e08df013-4270-44bc-bc92-\
c3440747ec50"],

Cell[BoxData[
 RowBox[{
  RowBox[{"bCS", "[", 
   RowBox[{"\[CapitalDelta]\[Phi]_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "2"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["4", 
        RowBox[{"-", "n"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Gamma]Scon0", " ", "\[CapitalDelta]\[Phi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
          "\[CapitalNu]"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[CapitalNu]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[Gamma]Scon0", "-", 
            RowBox[{"\[Gamma]Tcon0", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "\[CapitalNu]"}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[CapitalNu]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[Gamma]Scon0", "-", 
            RowBox[{"\[Gamma]Tcon0", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "\[CapitalNu]"}], ")"}]}]}], ")"}]}]}], ")"}],
        " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{"n", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "+", "n", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], "2"]}], ")"}],
      "/", 
     RowBox[{"(", 
      RowBox[{"\[CapitalDelta]\[Phi]", " ", 
       SuperscriptBox["\[CapitalNu]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", "n"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "3"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", "n", "+", "\[CapitalDelta]\[Phi]"}], 
        "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", 
         RowBox[{"2", " ", "n"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], ")"}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8129656948842907`*^9, 3.812965695709169*^9}, 
   3.812968881829845*^9, {3.8129691673346252`*^9, 3.812969183613803*^9}, {
   3.812972213169175*^9, 3.81297222512037*^9}, {3.833784038777113*^9, 
   3.8337840397827187`*^9}},ExpressionUUID->"55ccd2c4-63ac-4302-b319-\
fa1bb652ce26"],

Cell[BoxData[
 RowBox[{
  RowBox[{"aCS", "[", 
   RowBox[{"\[CapitalDelta]\[Phi]_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["4", 
      RowBox[{"-", "n"}]], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], "+", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{"n", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "+", "n", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "\[CapitalDelta]\[Phi]"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", "n"}], "+", 
             RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalNu]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"\[Gamma]Scon0", "-", 
             RowBox[{"\[Gamma]Tcon0", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "\[CapitalNu]"}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Gamma]Scon0", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
              "\[CapitalDelta]\[Phi]", " ", "\[CapitalNu]"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[CapitalNu]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "\[Gamma]Scon0"}], "+", 
                RowBox[{"\[Gamma]Tcon0", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "\[CapitalNu]"}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", "n", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[CapitalNu]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "\[Gamma]Scon0"}], "+", 
                RowBox[{"\[Gamma]Tcon0", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "\[CapitalNu]"}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], "]"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Gamma]Scon0", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
           "\[CapitalDelta]\[Phi]", " ", "\[CapitalNu]"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["n", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalNu]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "\[Gamma]Scon0"}], "+", 
             RowBox[{"\[Gamma]Tcon0", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "\[CapitalNu]"}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CapitalNu]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "\[Gamma]Scon0"}], "+", 
             RowBox[{"\[Gamma]Tcon0", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "\[CapitalNu]"}], ")"}]}]}], ")"}]}]}], 
         ")"}], " ", 
        RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "+", "n"}]}], "]"}], "-", 
          RowBox[{
           FractionBox["3", "2"], " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"n", "+", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{
              FractionBox["1", "2"], "+", "n", "+", 
              "\[CapitalDelta]\[Phi]"}]}], "]"}]}], "-", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "+", "n", "+", 
             RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}], "+", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "+", 
             RowBox[{"2", " ", "n"}], "+", 
             RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], 
         ")"}]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[CapitalNu]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "n"}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "3"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], "+", "n", "+", "\[CapitalDelta]\[Phi]"}], "]"}],
      " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], "+", 
       RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], "+", 
       RowBox[{"2", " ", "n"}], "+", 
       RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8129656828869877`*^9, 3.812965684536866*^9}, 
   3.812968025985808*^9, {3.833784044003751*^9, 
   3.833784046563311*^9}},ExpressionUUID->"8abe4c08-936e-444e-9663-\
8aee13a231d3"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.812964851139409*^9, 3.812964856546564*^9}, 
   3.833786690842374*^9},ExpressionUUID->"9af2e387-f063-4875-8e38-\
5da61db982bd"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.833816084094933*^9, 
  3.833816085837535*^9}},ExpressionUUID->"daa8b5a5-f5be-4125-9abf-\
159384b11b14"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CT", "[", 
   RowBox[{"\[CapitalDelta]\[Phi]_", ",", "n_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"\[Sqrt]", "\[Pi]"}], " ", 
    SuperscriptBox["2", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], "\[CapitalDelta]\[Phi]"}], "-", 
      RowBox[{"4", "n"}], "+", "3"}]], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"n", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}], "]"}], 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"2", "n"}], "+", 
      RowBox[{"4", "\[CapitalDelta]\[Phi]"}], "-", "1"}], "]"}]}], 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"2", "n"}], "+", "1"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"2", "n"}], "+", 
      RowBox[{"2", "\[CapitalDelta]\[Phi]"}], "-", 
      FractionBox["1", "2"]}], "]"}]}]]}]], "Input",
 CellChangeTimes->{{3.813041796881711*^9, 
  3.813041799262294*^9}},ExpressionUUID->"0860e334-0b57-4de4-b48f-\
5a121d7ba7c5"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.833816089688912*^9},ExpressionUUID->"6245dba6-5e3a-41b9-bf6d-\
a3d8f652ce84"],

Cell[TextData[{
 StyleBox["Block decomposition of .... ",
  FontColor->GrayLevel[0]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["\[ScriptCapitalC]", 
      RowBox[{"|", "T"}]], "(", "z", ")"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"bCT", "[", 
       RowBox[{"\[CapitalDelta]\[Phi]", ",", "n"}], "]"}], "   ", 
      RowBox[{"\[PartialD]", 
       RowBox[{
        SubscriptBox["G", 
         SubscriptBox["\[CapitalDelta]", 
          RowBox[{"n", ",", "0"}]]], "(", "z", ")"}]}]}], "+", 
     RowBox[{
      RowBox[{"aCT", "[", 
       RowBox[{"\[CapitalDelta]\[Phi]", ",", "n"}], "]"}], "  ", 
      RowBox[{
       SubscriptBox["G", 
        SubscriptBox["\[CapitalDelta]", 
         RowBox[{"n", ",", "0"}]]], "(", "z", ")"}]}]}]}], TraditionalForm]],
  FontColor->GrayLevel[0],ExpressionUUID->
  "fecb5cf1-3edc-4912-bb30-caa6da78969b"],
 StyleBox[" .... given below.",
  FontColor->GrayLevel[0]]
}], "Text",
 CellChangeTimes->{{3.833618547461974*^9, 3.8336186690806513`*^9}, {
   3.833618976922081*^9, 3.833618993654003*^9}, {3.833812941919251*^9, 
   3.83381299642262*^9}, 3.83381304383871*^9, {3.83381318663346*^9, 
   3.8338132028828707`*^9}, {3.83381327270837*^9, 3.8338133811801167`*^9}, {
   3.833813527304572*^9, 3.833813814582436*^9}, {3.8338140878144417`*^9, 
   3.833814090075653*^9}, {3.833814440560402*^9, 3.833814511265023*^9}, {
   3.8338150150430183`*^9, 3.833815142450139*^9}, {3.833815172805716*^9, 
   3.833815294732717*^9}, {3.833815338389489*^9, 3.833815566868094*^9}, {
   3.833815695559053*^9, 3.833815714817584*^9}, {3.8338158237709723`*^9, 
   3.83381583081887*^9}, {3.8338158689435*^9, 3.833816000106299*^9}, {
   3.8338160341480103`*^9, 
   3.833816070908255*^9}},ExpressionUUID->"7f13dbba-1fa9-42be-aea2-\
ffcdde86ef18"],

Cell[BoxData[
 RowBox[{
  RowBox[{"bCT", "[", 
   RowBox[{"\[CapitalDelta]\[Phi]_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          FractionBox["3", "2"], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "n"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}]}], "]"}], "2"], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{
           FractionBox["3", "2"], "+", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "n"}]}], "]"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], "2"], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{"1", ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "n"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            FractionBox["3", "2"], "+", "\[CapitalDelta]\[Phi]"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "n"}]}], "]"}], "2"], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "n"}]}], "]"}]}]]}], 
     FractionBox["\[Gamma]Scon0", "\[CapitalNu]"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["4", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalDelta]\[Phi]"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "n"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["n", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "\[CapitalNu]"}], ")"}]}], "+", 
           RowBox[{"\[CapitalDelta]\[Phi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", "n"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "n"}], ")"}]}], "+", 
                 RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
               "\[CapitalNu]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], "+", "n"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", "\[CapitalDelta]\[Phi]"}], "]"}], 
          "3"], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{"n", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], "+", "n", "+", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"\[Pi]", " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "+", "n"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["1", "2"], "+", "n", "+", "\[CapitalDelta]\[Phi]"}], 
           "]"}], "2"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], "+", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"n", "+", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], ")"}]}], 
      ")"}], "2", 
     FractionBox["\[Gamma]Tcon0", "\[CapitalNu]"]}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.796111311840378*^9, 3.7961113301849947`*^9}, {
  3.796112676198113*^9, 3.7961126833031883`*^9}, {3.796114048383727*^9, 
  3.7961140487839108`*^9}, {3.813041802335061*^9, 3.813041804909137*^9}, {
  3.83378409669283*^9, 
  3.833784101151808*^9}},ExpressionUUID->"ac53efab-47e3-47c6-af95-\
6e9c17655c23"],

Cell[BoxData[
 RowBox[{
  RowBox[{"aCT", "[", 
   RowBox[{"\[CapitalDelta]\[Phi]_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"n", "\[Equal]", "0"}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
       RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[Gamma]Scon0"}], "+", 
         RowBox[{"2", " ", "\[Gamma]Tcon0"}], "+", 
         RowBox[{"\[Gamma]Tcon0", " ", "\[CapitalNu]"}], "+", 
         RowBox[{
         "3", " ", "EulerGamma", " ", "\[Gamma]Tcon0", " ", 
          "\[CapitalDelta]\[Phi]", " ", "\[CapitalNu]"}], "-", 
         RowBox[{
         "4", " ", "\[Gamma]Tcon0", " ", "\[CapitalDelta]\[Phi]", " ", 
          "\[CapitalNu]", " ", 
          RowBox[{"Log", "[", "2", "]"}]}], "+", 
         RowBox[{
         "\[Gamma]Tcon0", " ", "\[CapitalDelta]\[Phi]", " ", "\[CapitalNu]", 
          " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            FractionBox["1", "2"]}], "]"}]}], "+", 
         RowBox[{
         "2", " ", "\[Gamma]Tcon0", " ", "\[CapitalDelta]\[Phi]", " ", 
          "\[CapitalNu]", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", "\[CapitalDelta]\[Phi]"}], "]"}]}], "+", 
         RowBox[{
         "\[Gamma]Tcon0", " ", "\[CapitalDelta]\[Phi]", " ", "\[CapitalNu]", 
          " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], "-", 
         RowBox[{
         "2", " ", "\[Gamma]Tcon0", " ", "\[CapitalDelta]\[Phi]", " ", 
          "\[CapitalNu]", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             FractionBox["1", "2"], "+", "\[CapitalDelta]\[Phi]"}]}], "]"}]}],
          "-", 
         RowBox[{
         "\[Gamma]Tcon0", " ", "\[CapitalDelta]\[Phi]", " ", "\[CapitalNu]", 
          " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], "+", 
             RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], "+", 
         RowBox[{
         "2", " ", "\[Gamma]Tcon0", " ", "\[CapitalDelta]\[Phi]", " ", 
          "\[CapitalNu]", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}]}], 
        ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", "\[CapitalNu]", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"2", " ", "n"}]}]], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{"n", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "+", "n", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"\[Gamma]Tcon0", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
           "\[CapitalDelta]\[Phi]", " ", "\[CapitalNu]"}], "n"], "+", 
         RowBox[{"4", " ", "\[Gamma]Tcon0", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
          "\[CapitalDelta]\[Phi]", " ", "\[CapitalNu]", " ", 
          RowBox[{"Log", "[", "2", "]"}]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"\[Gamma]Scon0", "-", 
            RowBox[{"\[Gamma]Tcon0", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "\[CapitalNu]"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"Log", "[", "2", "]"}]}], "+", 
         RowBox[{"2", " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{"\[Gamma]Scon0", "-", 
            RowBox[{"\[Gamma]Tcon0", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "\[CapitalNu]"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"8", " ", "\[CapitalDelta]\[Phi]", " ", 
             RowBox[{"Log", "[", "2", "]"}]}], "-", 
            RowBox[{"Log", "[", "4", "]"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{"\[Gamma]Scon0", "-", 
               RowBox[{"2", " ", "\[Gamma]Tcon0"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "n"}], "+", 
               RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}], "+", 
            RowBox[{"\[Gamma]Tcon0", " ", 
             RowBox[{"(", 
              RowBox[{"n", "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["n", "2"]}], "+", "\[CapitalDelta]\[Phi]", "-", 
               RowBox[{"4", " ", "n", " ", "\[CapitalDelta]\[Phi]"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[CapitalDelta]\[Phi]", "2"]}]}], ")"}], " ", 
             "\[CapitalNu]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", "n"}], "]"}], "-", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{
               FractionBox["1", "2"], "+", "n"}]}], "]"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "n"}]}]}], "]"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"n", "+", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"n", "+", "\[CapitalDelta]\[Phi]"}], ")"}]}]}], 
              "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{
                FractionBox["1", "2"], "+", "n", "+", 
                "\[CapitalDelta]\[Phi]"}]}], "]"}]}], "-", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "2"]}], "+", "n", "+", 
               RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}], "+", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"n", "+", 
               RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "+", 
                RowBox[{"2", " ", "n"}], "+", 
                RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "n"}], "+", 
                RowBox[{"4", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}]}], 
           ")"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"\[CapitalNu]", " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", "n"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", "n", "+", "\[CapitalDelta]\[Phi]"}], 
        "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", 
         RowBox[{"2", " ", "n"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], ")"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.812965509808612*^9, 3.81296553742836*^9}, 
   3.812965576168674*^9, {3.8337842436105433`*^9, 
   3.8337842443304777`*^9}},ExpressionUUID->"71c946aa-1986-40d3-85a9-\
6e115cefa0b0"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.812964858227963*^9, 3.8129648641611137`*^9}, 
   3.833786687119248*^9},ExpressionUUID->"22a1b847-1cc2-4914-96ad-\
f5857e212a10"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.833816094651793*^9},ExpressionUUID->"5c18dc25-4fd1-4a13-997a-\
3b42d9a40eca"],

Cell[TextData[{
 StyleBox["Block decomposition of .... ",
  FontColor->GrayLevel[0]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["\[ScriptCapitalC]", 
      RowBox[{"|", "A"}]], "(", "z", ")"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"bCA", "[", 
       RowBox[{"\[CapitalDelta]\[Phi]", ",", "n"}], "]"}], "   ", 
      RowBox[{"\[PartialD]", 
       RowBox[{
        SubscriptBox["G", 
         SubscriptBox["\[CapitalDelta]", 
          RowBox[{"n", ",", "1"}]]], "(", "z", ")"}]}]}], "+", 
     RowBox[{
      RowBox[{"aCA", "[", 
       RowBox[{"\[CapitalDelta]\[Phi]", ",", "n"}], "]"}], "  ", 
      RowBox[{
       SubscriptBox["G", 
        SubscriptBox["\[CapitalDelta]", 
         RowBox[{"n", ",", "1"}]]], "(", "z", ")"}]}]}]}], TraditionalForm]],
  FontColor->GrayLevel[0],ExpressionUUID->
  "41eef139-20d8-46d3-b46e-c00c06925801"],
 StyleBox[" .... given below.",
  FontColor->GrayLevel[0]]
}], "Text",
 CellChangeTimes->{{3.833618547461974*^9, 3.8336186690806513`*^9}, {
   3.833618976922081*^9, 3.833618993654003*^9}, {3.833812941919251*^9, 
   3.83381299642262*^9}, 3.83381304383871*^9, {3.83381318663346*^9, 
   3.8338132028828707`*^9}, {3.83381327270837*^9, 3.8338133811801167`*^9}, {
   3.833813527304572*^9, 3.833813814582436*^9}, {3.8338140878144417`*^9, 
   3.833814090075653*^9}, {3.833814440560402*^9, 3.833814511265023*^9}, {
   3.8338150150430183`*^9, 3.833815142450139*^9}, {3.833815172805716*^9, 
   3.833815294732717*^9}, {3.833815338389489*^9, 3.833815566868094*^9}, {
   3.833815695559053*^9, 3.833815714817584*^9}, {3.8338158237709723`*^9, 
   3.83381583081887*^9}, {3.8338158689435*^9, 3.833816000106299*^9}, {
   3.8338160341480103`*^9, 3.833816102536471*^9}, {3.8338978389213953`*^9, 
   3.833897842757453*^9}},ExpressionUUID->"4bb36769-f39e-44c3-81dd-\
0a7539751653"],

Cell[BoxData[" "], "Input",
 CellChangeTimes->{
  3.833820999371372*^9},ExpressionUUID->"5825f5ea-3a23-496f-8023-\
3df6c606f52b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"bCA", "[", 
   RowBox[{"\[CapitalDelta]\[Phi]_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "2"]}], 
   FractionBox[
    RowBox[{
     SuperscriptBox["2", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "n"}]}]], " ", "\[CapitalDelta]\[Phi]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[Gamma]Scon0"}], "+", 
       RowBox[{"\[Gamma]Tcon0", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "\[CapitalNu]"}], ")"}]}]}], ")"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], "+", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"n", "+", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "n", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], 
     " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", "n", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], "2"]}], 
    RowBox[{"\[CapitalNu]", " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "n"}], "]"}], "2"], " ", 
     RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["3", "2"], "+", "n", "+", "\[CapitalDelta]\[Phi]"}], "]"}],
      " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], "+", 
       RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], "+", 
       RowBox[{"2", " ", "n"}], "+", 
       RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.812965652130847*^9, 3.812965670367085*^9}, 
   3.812969154179763*^9, 3.812971775850313*^9, {3.8337842481978416`*^9, 
   3.833784251774457*^9}},ExpressionUUID->"4981d387-8477-4eb0-9f04-\
f3c879192b70"],

Cell[BoxData[
 RowBox[{
  RowBox[{"aCA", "[", 
   RowBox[{"\[CapitalDelta]\[Phi]_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"2", " ", "n"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{"\[Gamma]Scon0", "-", 
        RowBox[{"\[Gamma]Tcon0", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[CapitalNu]"}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "+", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"n", "+", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "n", "+", "\[CapitalDelta]\[Phi]"}], "]"}], "2"], 
      " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", "n", "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2", 
          RowBox[{"n", "+", "\[CapitalDelta]\[Phi]"}]]}], "+", 
        RowBox[{"Log", "[", "4", "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{"1", "+", "n"}]}], "]"}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{"n", "+", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], "+", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           FractionBox["3", "2"], "+", "n", "+", "\[CapitalDelta]\[Phi]"}]}], 
         "]"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            FractionBox["1", "2"], "+", "n", "+", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "n"}], "+", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]}], "]"}]}]}], 
       ")"}]}], ")"}]}], "/", 
   RowBox[{"(", 
    RowBox[{"\[CapitalNu]", " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "n"}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "2"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["3", "2"], "+", "n", "+", "\[CapitalDelta]\[Phi]"}], "]"}],
      " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], "+", 
       RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], "+", 
       RowBox[{"2", " ", "n"}], "+", 
       RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.812965635527192*^9, 3.812965636297654*^9}, 
   3.812968910187249*^9, 3.8129706826926737`*^9, {3.833784370030065*^9, 
   3.833784372298896*^9}},ExpressionUUID->"2f86c4b0-842f-4956-bb0e-\
ffd8e5e581e3"],

Cell[TextData[{
 StyleBox["Fixing the contact term coefficient by eliminating ",
  FontColor->GrayLevel[0]],
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["\[Beta]", "S"], "0"], TraditionalForm]],
  FontColor->GrayLevel[0],ExpressionUUID->
  "9822d991-1145-4419-80ed-534840543d2a"],
 StyleBox[" and ",
  FontColor->GrayLevel[0]],
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["\[Beta]", "T"], "0"], TraditionalForm]],
  FontColor->GrayLevel[0],ExpressionUUID->
  "a90f2543-0c3d-416e-9655-79bda86f8bbd"],
 StyleBox[" (see eq. (4.16))",
  FontColor->GrayLevel[0]]
}], "Text",
 CellChangeTimes->{{3.796144629070567*^9, 3.796144656729195*^9}, {
  3.833819855175452*^9, 
  3.8338198954557667`*^9}},ExpressionUUID->"a104648b-33e5-491c-8017-\
ae08da830ea1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"soln", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Gamma]Scon0", "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "ca"}], " ", "\[Beta]0", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[CapitalNu]"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"3", "-", 
            RowBox[{"2", " ", "\[CapitalDelta]"}]}]], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"2", " ", "\[CapitalDelta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[Beta]0s0", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "\[CapitalDelta]"}], "+", 
               SuperscriptBox["\[CapitalDelta]", "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
                "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"cs", " ", "\[CapitalNu]"}], "+", 
               RowBox[{"ct", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "\[CapitalNu]", "+", 
                  SuperscriptBox["\[CapitalNu]", "2"]}], ")"}]}]}], ")"}], 
             " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "]"}]}], "-", 
            RowBox[{"cs", " ", 
             SqrtBox["\[Pi]"], " ", 
             SuperscriptBox["\[CapitalNu]", "2"], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "2"]}], "+", 
               RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}]}], 
           ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[CapitalDelta]", "-", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[CapitalDelta]", "+", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
          "\[CapitalNu]", " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            FractionBox["\[CapitalDelta]", "2"], "]"}], "4"], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}], "+", 
             "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["\[CapitalDelta]", "2"]}], "+", 
             "\[CapitalDelta]\[Phi]"}], "]"}], "2"]}], ")"}]}]}]}], ",", 
     RowBox[{"\[Gamma]Tcon0", "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"ca", " ", "\[Beta]0"}], "2"], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{"3", "-", 
            RowBox[{"2", " ", "\[CapitalDelta]"}]}]], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"2", " ", "\[CapitalDelta]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Beta]0s0", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "\[CapitalDelta]"}], "+", 
               SuperscriptBox["\[CapitalDelta]", "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
                "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"ct", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "\[CapitalNu]"}], ")"}]}], "+", 
               RowBox[{"cs", " ", "\[CapitalNu]"}]}], ")"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "]"}]}], "-", 
            RowBox[{"ct", " ", 
             SqrtBox["\[Pi]"], " ", "\[CapitalNu]", " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "2"]}], "+", 
               RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}]}]}], 
           ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[CapitalDelta]", "-", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[CapitalDelta]", "+", 
            RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
          "\[CapitalNu]", " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            FractionBox["\[CapitalDelta]", "2"], "]"}], "4"], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}], "+", 
             "\[CapitalDelta]\[Phi]"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["\[CapitalDelta]", "2"]}], "+", 
             "\[CapitalDelta]\[Phi]"}], "]"}], "2"]}], ")"}]}]}]}]}], "}"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.796112115617169*^9, 3.796112129599698*^9}, {
  3.796112690480342*^9, 3.796112699125395*^9}, {3.7961138989072533`*^9, 
  3.7961139055782623`*^9}},ExpressionUUID->"64d0a2b6-ef55-49a5-a4e2-\
b04f1236359a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Polyakov Block coefficients (eq. (4.14))/ GFF Functional actions (section 5)  \
\>", "Section",
 CellChangeTimes->{{3.813041943056757*^9, 3.813041946048427*^9}, {
  3.83382028813415*^9, 3.8338202936776457`*^9}, {3.833820327670087*^9, 
  3.833820353122184*^9}, {3.833820417070795*^9, 
  3.833820434444749*^9}},ExpressionUUID->"a79e926a-f959-41c7-b226-\
91b1332219b0"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8130571650147123`*^9, 3.813057244563786*^9}, 
   3.833967989807702*^9},ExpressionUUID->"4080f6e3-e405-46fc-938a-\
0f6c45a9e0be"],

Cell[BoxData[" "], "Input",
 CellChangeTimes->{
  3.833821002681316*^9},ExpressionUUID->"1f8fa4a2-7d89-4a86-a1b5-\
20baf8a7bf4b"],

Cell[TextData[{
 StyleBox["Singlet functional actions... ",
  FontColor->GrayLevel[0]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox[
      SubscriptBox["\[Beta]", "n"], "S"], "(", 
     RowBox[{"S", ",", "\[CapitalDelta]"}], ")"}], "=", 
    RowBox[{"-", "\[Beta]SS"}]}], TraditionalForm]],
  FontColor->GrayLevel[0],ExpressionUUID->
  "ef8f73c6-99f2-4d12-a0dc-741b6fd3a9cd"],
 StyleBox["[n], ",
  FontColor->GrayLevel[0]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox[
      SubscriptBox["\[Beta]", "n"], "S"], "(", 
     RowBox[{"T", ",", "\[CapitalDelta]"}], ")"}], "=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"\[Beta]ST", "[", "n", "]"}]}], " ", "and", " ", "so", " ", 
     RowBox[{"on", "."}]}]}], TraditionalForm]],
  FontColor->GrayLevel[0],ExpressionUUID->
  "981f258d-3b99-42fc-b136-f59fde6165d3"]
}], "Text",
 CellChangeTimes->{
  3.833786637661954*^9, {3.83379922470173*^9, 3.833799310212204*^9}, {
   3.833799384222344*^9, 3.8337993863836184`*^9}, {3.83381996217776*^9, 
   3.833820019099613*^9}, {3.833820443883905*^9, 
   3.8338204462482758`*^9}},ExpressionUUID->"9f202997-4ff2-439c-91e3-\
6ef296859bd4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Beta]SS", "[", "n_", "]"}], ":=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"cs", " ", 
       FractionBox[
        RowBox[{"bs0", "[", "n", "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"\[CapitalDelta]", ",", "\[CapitalDelta]\[Phi]"}], "]"}]]}], 
      "+", 
      RowBox[{
       FractionBox["2", "\[CapitalNu]"], "cs", " ", 
       FractionBox[
        RowBox[{"b0", "[", 
         RowBox[{"2", "n"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"\[CapitalDelta]", ",", "\[CapitalDelta]\[Phi]"}], "]"}]]}], 
      "+", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "\[CapitalNu]"], "-", 
         FractionBox["2", 
          SuperscriptBox["\[CapitalNu]", "2"]]}], ")"}], "ct", " ", 
       FractionBox[
        RowBox[{"b0", "[", 
         RowBox[{"2", "n"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"\[CapitalDelta]", ",", "\[CapitalDelta]\[Phi]"}], "]"}]]}], 
      "+", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox["1", "\[CapitalNu]"]}], ")"}], "ca", " ", 
       RowBox[{"b1", "[", 
        RowBox[{"2", "n"}], "]"}]}], "+", 
      RowBox[{"2", 
       RowBox[{"bCS", "[", 
        RowBox[{"\[CapitalDelta]\[Phi]", ",", "n"}], "]"}]}]}], "/.", 
     "soln"}], ",", "cs"}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"\[Beta]ST", "[", "n_", "]"}], ":=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"cs", " ", 
       FractionBox[
        RowBox[{"bs0", "[", "n", "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"\[CapitalDelta]", ",", "\[CapitalDelta]\[Phi]"}], "]"}]]}], 
      "+", 
      RowBox[{
       FractionBox["2", "\[CapitalNu]"], "cs", " ", 
       FractionBox[
        RowBox[{"b0", "[", 
         RowBox[{"2", "n"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"\[CapitalDelta]", ",", "\[CapitalDelta]\[Phi]"}], "]"}]]}], 
      "+", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "\[CapitalNu]"], "-", 
         FractionBox["2", 
          SuperscriptBox["\[CapitalNu]", "2"]]}], ")"}], "ct", " ", 
       FractionBox[
        RowBox[{"b0", "[", 
         RowBox[{"2", "n"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"\[CapitalDelta]", ",", "\[CapitalDelta]\[Phi]"}], "]"}]]}], 
      "+", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox["1", "\[CapitalNu]"]}], ")"}], "ca", " ", 
       RowBox[{"b1", "[", 
        RowBox[{"2", "n"}], "]"}]}], "+", 
      RowBox[{"2", 
       RowBox[{"bCS", "[", 
        RowBox[{"\[CapitalDelta]\[Phi]", ",", "n"}], "]"}]}]}], "/.", 
     "soln"}], ",", "ct"}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"\[Beta]SA", "[", "n_", "]"}], ":=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"cs", " ", 
       FractionBox[
        RowBox[{"bs0", "[", "n", "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"\[CapitalDelta]", ",", "\[CapitalDelta]\[Phi]"}], "]"}]]}], 
      "+", 
      RowBox[{
       FractionBox["2", "\[CapitalNu]"], "cs", " ", 
       FractionBox[
        RowBox[{"b0", "[", 
         RowBox[{"2", "n"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"\[CapitalDelta]", ",", "\[CapitalDelta]\[Phi]"}], "]"}]]}], 
      "+", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "\[CapitalNu]"], "-", 
         FractionBox["2", 
          SuperscriptBox["\[CapitalNu]", "2"]]}], ")"}], "ct", " ", 
       FractionBox[
        RowBox[{"b0", "[", 
         RowBox[{"2", "n"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"\[CapitalDelta]", ",", "\[CapitalDelta]\[Phi]"}], "]"}]]}], 
      "+", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox["1", "\[CapitalNu]"]}], ")"}], "ca", " ", 
       RowBox[{"b1", "[", 
        RowBox[{"2", "n"}], "]"}]}], "+", 
      RowBox[{"2", 
       RowBox[{"bCS", "[", 
        RowBox[{"\[CapitalDelta]\[Phi]", ",", "n"}], "]"}]}]}], "/.", 
     "soln"}], ",", "ca"}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"\[Alpha]SS", "[", "n_", "]"}], ":=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"cs", " ", 
       FractionBox[
        RowBox[{"as0", "[", "n", "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"\[CapitalDelta]", ",", "\[CapitalDelta]\[Phi]"}], "]"}]]}], 
      "+", 
      RowBox[{
       FractionBox["2", "\[CapitalNu]"], "cs", " ", 
       FractionBox[
        RowBox[{"a0", "[", 
         RowBox[{"2", "n"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"\[CapitalDelta]", ",", "\[CapitalDelta]\[Phi]"}], "]"}]]}], 
      "+", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "\[CapitalNu]"], "-", 
         FractionBox["2", 
          SuperscriptBox["\[CapitalNu]", "2"]]}], ")"}], "ct", " ", 
       FractionBox[
        RowBox[{"a0", "[", 
         RowBox[{"2", "n"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"\[CapitalDelta]", ",", "\[CapitalDelta]\[Phi]"}], "]"}]]}], 
      "+", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox["1", "\[CapitalNu]"]}], ")"}], " ", "ca", " ", 
       RowBox[{"a1", "[", 
        RowBox[{"2", "n"}], "]"}]}], "+", " ", 
      RowBox[{"aCS", "[", 
       RowBox[{"\[CapitalDelta]\[Phi]", ",", "n"}], "]"}]}], "/.", "soln"}], 
    ",", "cs"}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"\[Alpha]ST", "[", "n_", "]"}], ":=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"cs", " ", 
       FractionBox[
        RowBox[{"as0", "[", "n", "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"\[CapitalDelta]", ",", "\[CapitalDelta]\[Phi]"}], "]"}]]}], 
      "+", 
      RowBox[{
       FractionBox["2", "\[CapitalNu]"], "cs", " ", 
       FractionBox[
        RowBox[{"a0", "[", 
         RowBox[{"2", "n"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"\[CapitalDelta]", ",", "\[CapitalDelta]\[Phi]"}], "]"}]]}], 
      "+", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "\[CapitalNu]"], "-", 
         FractionBox["2", 
          SuperscriptBox["\[CapitalNu]", "2"]]}], ")"}], "ct", " ", 
       FractionBox[
        RowBox[{"a0", "[", 
         RowBox[{"2", "n"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"\[CapitalDelta]", ",", "\[CapitalDelta]\[Phi]"}], "]"}]]}], 
      "+", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox["1", "\[CapitalNu]"]}], ")"}], "ca", " ", 
       RowBox[{"a1", "[", 
        RowBox[{"2", "n"}], "]"}]}], "+", " ", 
      RowBox[{"aCS", "[", 
       RowBox[{"\[CapitalDelta]\[Phi]", ",", "n"}], "]"}]}], "/.", "soln"}], 
    ",", "ct"}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"\[Alpha]SA", "[", "n_", "]"}], ":=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"cs", " ", 
       FractionBox[
        RowBox[{"as0", "[", "n", "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"\[CapitalDelta]", ",", "\[CapitalDelta]\[Phi]"}], "]"}]]}], 
      "+", 
      RowBox[{
       FractionBox["2", "\[CapitalNu]"], "cs", " ", 
       FractionBox[
        RowBox[{"a0", "[", 
         RowBox[{"2", "n"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"\[CapitalDelta]", ",", "\[CapitalDelta]\[Phi]"}], "]"}]]}], 
      "+", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "\[CapitalNu]"], "-", 
         FractionBox["2", 
          SuperscriptBox["\[CapitalNu]", "2"]]}], ")"}], "ct", " ", 
       FractionBox[
        RowBox[{"a0", "[", 
         RowBox[{"2", "n"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"\[CapitalDelta]", ",", "\[CapitalDelta]\[Phi]"}], "]"}]]}], 
      "+", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox["1", "\[CapitalNu]"]}], ")"}], "ca", " ", 
       RowBox[{"a1", "[", 
        RowBox[{"2", "n"}], "]"}]}], "+", 
      RowBox[{"aCS", "[", 
       RowBox[{"\[CapitalDelta]\[Phi]", ",", "n"}], "]"}]}], "/.", "soln"}], 
    ",", "ca"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8130421602721453`*^9, 3.813042202543129*^9}, {
  3.8130575088038807`*^9, 3.8130575359412727`*^9}, {3.8130575897277517`*^9, 
  3.8130575959800386`*^9}, {3.813076623448958*^9, 3.813076626005745*^9}, {
  3.814584089683654*^9, 3.8145840930224123`*^9}, {3.833785161229828*^9, 
  3.833785453962748*^9}},ExpressionUUID->"6514c9d2-b3d7-41bb-8c01-\
f409c44ab8bb"],

Cell[BoxData[" "], "Input",
 CellChangeTimes->{
  3.833821006353154*^9},ExpressionUUID->"1ed1c8b2-3405-46ba-a27e-\
c679258b4375"],

Cell[TextData[{
 StyleBox["Traceless Symmetric functional actions... ",
  FontColor->GrayLevel[0]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox[
      SubscriptBox["\[Beta]", "n"], "T"], "(", 
     RowBox[{"S", ",", "\[CapitalDelta]"}], ")"}], "=", 
    RowBox[{"-", "\[Beta]TS"}]}], TraditionalForm]],
  FontColor->GrayLevel[0],ExpressionUUID->
  "d1f5bdb5-ed98-4071-825f-1e3e1ebc8af7"],
 StyleBox["[n], ",
  FontColor->GrayLevel[0]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox[
      SubscriptBox["\[Beta]", "n"], "T"], "(", 
     RowBox[{"T", ",", "\[CapitalDelta]"}], ")"}], "=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"\[Beta]TT", "[", "n", "]"}]}], " ", "and", " ", "so", " ", 
     RowBox[{"on", "."}]}]}], TraditionalForm]],
  FontColor->GrayLevel[0],ExpressionUUID->
  "ade8021d-265d-4269-9101-03e96a70ad24"]
}], "Text",
 CellChangeTimes->{
  3.8337866249114847`*^9, {3.83379931948701*^9, 3.833799334357272*^9}, {
   3.833799388550703*^9, 3.833799390559639*^9}, {3.833820069364141*^9, 
   3.833820087036847*^9}, {3.833820448696945*^9, 
   3.833820450775819*^9}},ExpressionUUID->"d059a7e0-bed9-4611-a781-\
1b2211d7d89b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Beta]TS", "[", "n_", "]"}], ":=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"cs", " ", 
       FractionBox[
        RowBox[{"b0", "[", 
         RowBox[{"2", "n"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"\[CapitalDelta]", ",", "\[CapitalDelta]\[Phi]"}], "]"}]]}], 
      "+", 
      RowBox[{"ct", " ", 
       FractionBox[
        RowBox[{"bs0", "[", "n", "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"\[CapitalDelta]", ",", "\[CapitalDelta]\[Phi]"}], "]"}]]}], 
      "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox["2", "\[CapitalNu]"]}], ")"}], "ct", " ", 
       FractionBox[
        RowBox[{"b0", "[", 
         RowBox[{"2", "n"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"\[CapitalDelta]", ",", "\[CapitalDelta]\[Phi]"}], "]"}]]}], 
      "-", 
      RowBox[{"ca", " ", 
       RowBox[{"b1", "[", 
        RowBox[{"2", "n"}], "]"}]}], "+", " ", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"CT", "[", 
        RowBox[{"\[CapitalDelta]\[Phi]", ",", "n"}], "]"}], " ", 
       RowBox[{"bCT", "[", 
        RowBox[{"\[CapitalDelta]\[Phi]", ",", "n"}], "]"}]}]}], "/.", 
     "soln"}], ",", "cs"}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"\[Beta]TT", "[", "n_", "]"}], ":=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"cs", " ", 
       FractionBox[
        RowBox[{"b0", "[", 
         RowBox[{"2", "n"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"\[CapitalDelta]", ",", "\[CapitalDelta]\[Phi]"}], "]"}]]}], 
      "+", 
      RowBox[{"ct", " ", 
       FractionBox[
        RowBox[{"bs0", "[", "n", "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"\[CapitalDelta]", ",", "\[CapitalDelta]\[Phi]"}], "]"}]]}], 
      "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox["2", "\[CapitalNu]"]}], ")"}], "ct", " ", 
       FractionBox[
        RowBox[{"b0", "[", 
         RowBox[{"2", "n"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"\[CapitalDelta]", ",", "\[CapitalDelta]\[Phi]"}], "]"}]]}], 
      "-", 
      RowBox[{"ca", " ", 
       RowBox[{"b1", "[", 
        RowBox[{"2", "n"}], "]"}]}], "+", " ", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"CT", "[", 
        RowBox[{"\[CapitalDelta]\[Phi]", ",", "n"}], "]"}], " ", 
       RowBox[{"bCT", "[", 
        RowBox[{"\[CapitalDelta]\[Phi]", ",", "n"}], "]"}]}]}], "/.", 
     "soln"}], ",", "ct"}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"\[Beta]TA", "[", "n_", "]"}], ":=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"cs", " ", 
       FractionBox[
        RowBox[{"b0", "[", 
         RowBox[{"2", "n"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"\[CapitalDelta]", ",", "\[CapitalDelta]\[Phi]"}], "]"}]]}], 
      "+", 
      RowBox[{"ct", " ", 
       FractionBox[
        RowBox[{"bs0", "[", "n", "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"\[CapitalDelta]", ",", "\[CapitalDelta]\[Phi]"}], "]"}]]}], 
      "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox["2", "\[CapitalNu]"]}], ")"}], "ct", " ", 
       FractionBox[
        RowBox[{"b0", "[", 
         RowBox[{"2", "n"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"\[CapitalDelta]", ",", "\[CapitalDelta]\[Phi]"}], "]"}]]}], 
      "-", 
      RowBox[{"ca", " ", 
       RowBox[{"b1", "[", 
        RowBox[{"2", "n"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"CT", "[", 
        RowBox[{"\[CapitalDelta]\[Phi]", ",", "n"}], "]"}], " ", 
       RowBox[{"bCT", "[", 
        RowBox[{"\[CapitalDelta]\[Phi]", ",", "n"}], "]"}]}]}], "/.", 
     "soln"}], ",", "ca"}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"\[Alpha]TS", "[", "n_", "]"}], ":=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"cs", " ", 
       FractionBox[
        RowBox[{"a0", "[", 
         RowBox[{"2", "n"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"\[CapitalDelta]", ",", "\[CapitalDelta]\[Phi]"}], "]"}]]}], 
      "+", 
      RowBox[{"ct", " ", 
       FractionBox[
        RowBox[{"as0", "[", "n", "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"\[CapitalDelta]", ",", "\[CapitalDelta]\[Phi]"}], "]"}]]}], 
      "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox["2", "\[CapitalNu]"]}], ")"}], "ct", " ", 
       FractionBox[
        RowBox[{"a0", "[", 
         RowBox[{"2", "n"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"\[CapitalDelta]", ",", "\[CapitalDelta]\[Phi]"}], "]"}]]}], 
      "-", 
      RowBox[{"ca", "  ", 
       RowBox[{"a1", "[", 
        RowBox[{"2", "n"}], "]"}]}], "+", 
      RowBox[{"aCT", "[", 
       RowBox[{"\[CapitalDelta]\[Phi]", ",", "n"}], "]"}]}], "/.", "soln"}], 
    ",", "cs"}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"\[Alpha]TT", "[", "n_", "]"}], ":=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"cs", " ", 
       FractionBox[
        RowBox[{"a0", "[", 
         RowBox[{"2", "n"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"\[CapitalDelta]", ",", "\[CapitalDelta]\[Phi]"}], "]"}]]}], 
      "+", 
      RowBox[{"ct", " ", 
       FractionBox[
        RowBox[{"as0", "[", "n", "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"\[CapitalDelta]", ",", "\[CapitalDelta]\[Phi]"}], "]"}]]}], 
      "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox["2", "\[CapitalNu]"]}], ")"}], "ct", " ", 
       FractionBox[
        RowBox[{"a0", "[", 
         RowBox[{"2", "n"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"\[CapitalDelta]", ",", "\[CapitalDelta]\[Phi]"}], "]"}]]}], 
      "-", 
      RowBox[{"ca", "  ", 
       RowBox[{"a1", "[", 
        RowBox[{"2", "n"}], "]"}]}], "+", 
      RowBox[{"aCT", "[", 
       RowBox[{"\[CapitalDelta]\[Phi]", ",", "n"}], "]"}]}], "/.", "soln"}], 
    ",", "ct"}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"\[Alpha]TA", "[", "n_", "]"}], ":=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"cs", " ", 
       FractionBox[
        RowBox[{"a0", "[", 
         RowBox[{"2", "n"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"\[CapitalDelta]", ",", "\[CapitalDelta]\[Phi]"}], "]"}]]}], 
      "+", 
      RowBox[{"ct", " ", 
       FractionBox[
        RowBox[{"as0", "[", "n", "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"\[CapitalDelta]", ",", "\[CapitalDelta]\[Phi]"}], "]"}]]}], 
      "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox["2", "\[CapitalNu]"]}], ")"}], "ct", " ", 
       FractionBox[
        RowBox[{"a0", "[", 
         RowBox[{"2", "n"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"\[CapitalDelta]", ",", "\[CapitalDelta]\[Phi]"}], "]"}]]}], 
      "-", 
      RowBox[{"ca", "  ", 
       RowBox[{"a1", "[", 
        RowBox[{"2", "n"}], "]"}]}], "+", " ", 
      RowBox[{"aCT", "[", 
       RowBox[{"\[CapitalDelta]\[Phi]", ",", "n"}], "]"}]}], "/.", "soln"}], 
    ",", "ca"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.813076758987488*^9, 3.8130767721632833`*^9}, {
  3.813076933595039*^9, 3.813076961862924*^9}, {3.814584369723463*^9, 
  3.814584376590928*^9}, {3.814584427296565*^9, 3.8145844428629923`*^9}, {
  3.833785571821754*^9, 3.8337856914296427`*^9}, {3.83378573027706*^9, 
  3.833785737610002*^9}, {3.833785807317504*^9, 
  3.833785866644808*^9}},ExpressionUUID->"9abf976f-7693-40a7-8aa3-\
9d81223ed494"],

Cell[BoxData[" "], "Input",
 CellChangeTimes->{
  3.833821009196076*^9},ExpressionUUID->"93e38ea3-1f3f-4ce7-829f-\
4c38d1bb9f59"],

Cell[TextData[{
 StyleBox["AntiSymmetric fuctional actions ... ",
  FontColor->GrayLevel[0]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox[
      SubscriptBox["\[Beta]", "n"], "A"], "(", 
     RowBox[{"S", ",", "\[CapitalDelta]"}], ")"}], "=", 
    RowBox[{"-", "\[Beta]AS"}]}], TraditionalForm]],
  FontColor->GrayLevel[0],ExpressionUUID->
  "ed10c136-63b4-454e-93bd-87564de4221d"],
 StyleBox["[n], ",
  FontColor->GrayLevel[0]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox[
      SubscriptBox["\[Beta]", "n"], "A"], "(", 
     RowBox[{"T", ",", "\[CapitalDelta]"}], ")"}], "=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"\[Beta]AT", "[", "n", "]"}]}], " ", "and", " ", "so", " ", 
     RowBox[{"on", "."}]}]}], TraditionalForm]],
  FontColor->GrayLevel[0],ExpressionUUID->
  "cf0ea2ae-eb59-4f25-894a-2d31eee81d6b"]
}], "Text",
 CellChangeTimes->{
  3.833786607027172*^9, {3.833799338741416*^9, 3.8337993799143267`*^9}, {
   3.833820100468134*^9, 3.8338201163839684`*^9}, {3.8338204535788307`*^9, 
   3.833820455611874*^9}},ExpressionUUID->"b73954b0-5468-4433-a3e9-\
b464a7037e0d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Beta]AS", "[", "n_", "]"}], ":=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"cs", " ", 
       FractionBox[
        RowBox[{"b0", "[", 
         RowBox[{
          RowBox[{"2", "n"}], "+", "1"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"\[CapitalDelta]", ",", "\[CapitalDelta]\[Phi]"}], "]"}]]}], 
      "+", 
      RowBox[{"bCA", "[", 
       RowBox[{"\[CapitalDelta]\[Phi]", ",", "n"}], "]"}]}], "/.", "soln"}], 
    ",", "cs"}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"\[Beta]AT", "[", "n_", "]"}], ":=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["2", "\[CapitalNu]"]}], ")"}]}], "ct", " ", 
       FractionBox[
        RowBox[{"b0", "[", 
         RowBox[{
          RowBox[{"2", "n"}], "+", "1"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"\[CapitalDelta]", ",", "\[CapitalDelta]\[Phi]"}], "]"}]]}], 
      "+", 
      RowBox[{"bCA", "[", 
       RowBox[{"\[CapitalDelta]\[Phi]", ",", "n"}], "]"}]}], "/.", "soln"}], 
    ",", "ct"}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"\[Beta]AA", "[", "n_", "]"}], ":=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"ca", " ", 
       RowBox[{"bs1", "[", "n", "]"}]}], "+", 
      RowBox[{"ca", " ", 
       RowBox[{"b1", "[", 
        RowBox[{
         RowBox[{"2", "n"}], "+", "1"}], "]"}]}], "+", 
      RowBox[{"bCA", "[", 
       RowBox[{"\[CapitalDelta]\[Phi]", ",", "n"}], "]"}]}], "/.", "soln"}], 
    ",", "ca"}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"\[Alpha]AS", "[", "n_", "]"}], ":=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"cs", " ", 
       FractionBox[
        RowBox[{"a0", "[", 
         RowBox[{
          RowBox[{"2", "n"}], "+", "1"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"\[CapitalDelta]", ",", "\[CapitalDelta]\[Phi]"}], "]"}]]}], 
      "+", 
      RowBox[{"aCA", "[", 
       RowBox[{"\[CapitalDelta]\[Phi]", ",", "n"}], "]"}]}], "/.", "soln"}], 
    ",", "cs"}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"\[Alpha]AT", "[", "n_", "]"}], ":=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["2", "\[CapitalNu]"]}], ")"}]}], "ct", " ", 
       FractionBox[
        RowBox[{"a0", "[", 
         RowBox[{
          RowBox[{"2", "n"}], "+", "1"}], "]"}], 
        RowBox[{"A", "[", 
         RowBox[{"\[CapitalDelta]", ",", "\[CapitalDelta]\[Phi]"}], "]"}]]}], 
      "+", 
      RowBox[{"aCA", "[", 
       RowBox[{"\[CapitalDelta]\[Phi]", ",", "n"}], "]"}]}], "/.", "soln"}], 
    ",", "ct"}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"\[Alpha]AA", "[", "n_", "]"}], ":=", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"ca", " ", 
       RowBox[{"as1", "[", "n", "]"}]}], "+", 
      RowBox[{"ca", "  ", 
       RowBox[{"a1", "[", 
        RowBox[{
         RowBox[{"2", "n"}], "+", "1"}], "]"}]}], "+", " ", 
      RowBox[{"aCA", "[", 
       RowBox[{"\[CapitalDelta]\[Phi]", ",", "n"}], "]"}]}], "/.", "soln"}], 
    ",", "ca"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8130423380395803`*^9, 3.813042375935566*^9}, {
   3.813076800998686*^9, 3.8130768041702642`*^9}, 3.8130769209540653`*^9, {
   3.813076967650587*^9, 3.813076984939044*^9}, {3.833785891065733*^9, 
   3.833785951503399*^9}, {3.833785998167919*^9, 3.833786018463644*^9}, {
   3.8337918896572027`*^9, 
   3.833791890136095*^9}},ExpressionUUID->"6cabb69d-99fc-4fb3-ace9-\
5a11a857d311"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 5},ExpressionUUID->"e3689979-9e1f-439a-963b-6078297a10da"]
}, Open  ]]
}, Closed]]
},
WindowSize->{1440, 788},
WindowMargins->{{91, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"f677fa95-445a-4ebb-852c-f2875c0d62ad"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 165, 3, 98, "Title",ExpressionUUID->"783a4f7e-58ea-45b5-8e4c-dd89e215461a"],
Cell[CellGroupData[{
Cell[770, 29, 338, 10, 69, "Section",ExpressionUUID->"f5be4279-280f-451b-9b56-e3b98c2ee488"],
Cell[1111, 41, 1420, 41, 41, "Text",ExpressionUUID->"bada0dc5-eddb-4788-b477-9aab07152690"],
Cell[2534, 84, 126, 2, 30, "Input",ExpressionUUID->"52d0d307-074f-4511-a79c-5394fd29f334"],
Cell[2663, 88, 257, 7, 34, "Text",ExpressionUUID->"66fa1861-af59-453a-ac15-bf2bf8ed6a96"],
Cell[2923, 97, 7824, 206, 233, "Input",ExpressionUUID->"d6059518-e906-4131-a045-010531455d86"],
Cell[10750, 305, 6424, 172, 192, "Input",ExpressionUUID->"264b1670-e636-4534-beb8-ff67a0798f35"],
Cell[17177, 479, 9397, 244, 274, "Input",ExpressionUUID->"429ed512-fd64-47c1-9760-adce791bfa65"],
Cell[26577, 725, 147, 3, 52, "Input",ExpressionUUID->"5fa8a25c-8d4d-4e69-8983-5b82afe6014f"],
Cell[26727, 730, 272, 7, 34, "Text",ExpressionUUID->"57bb9f72-b106-4af0-803b-4116d5883818"],
Cell[27002, 739, 6240, 173, 215, "Input",ExpressionUUID->"6eeba71f-c73f-4487-864e-5e4349126040"],
Cell[33245, 914, 5696, 150, 263, "Input",ExpressionUUID->"78544fe3-1a49-4533-ad1e-e68c465a6aa3"]
}, Closed]],
Cell[CellGroupData[{
Cell[38978, 1069, 339, 10, 54, "Section",ExpressionUUID->"d26e91f4-cc02-4709-9bec-9446f4e7f355"],
Cell[39320, 1081, 149, 3, 52, "Input",ExpressionUUID->"7ee89f88-f7ac-4546-8df9-0781bca51bff"],
Cell[39472, 1086, 1477, 41, 39, "Text",ExpressionUUID->"173c9a1c-ebdf-4d42-a285-1c33c4c2417a"],
Cell[40952, 1129, 131, 3, 30, "Input",ExpressionUUID->"bd41bf76-ceaf-48e9-8e27-5db8ee2874fd"],
Cell[41086, 1134, 304, 7, 34, "Text",ExpressionUUID->"4a3d198e-7c45-45a0-b45b-81dfd54f5409"],
Cell[41393, 1143, 40898, 1020, 1293, "Input",ExpressionUUID->"e4dcb2e6-38df-42dd-acce-d04ac4ddce73"],
Cell[82294, 2165, 127014, 3100, 3424, "Input",ExpressionUUID->"23552a19-88fa-4168-a4a6-fcfd275aadca"],
Cell[209311, 5267, 54032, 1332, 1621, "Input",ExpressionUUID->"69dda021-db56-4992-a518-728b01e3c330"],
Cell[263346, 6601, 147, 3, 52, "Input",ExpressionUUID->"60b938f1-8d3b-43c0-b21f-8f37d30b3a9c"],
Cell[263496, 6606, 298, 8, 34, "Text",ExpressionUUID->"b98637ad-e124-426c-ae48-80862e9ca14b"],
Cell[263797, 6616, 10915, 295, 379, "Input",ExpressionUUID->"1935f838-bfea-41e8-9f66-710838c2ef04"],
Cell[274715, 6913, 10032, 264, 361, "Input",ExpressionUUID->"9ae63f88-cf2a-400c-9e99-c6ea35126081"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[284796, 7183, 192, 3, 98, "Title",ExpressionUUID->"75d513db-c770-4969-9a37-497d7b52dbac"],
Cell[CellGroupData[{
Cell[285013, 7190, 155, 3, 67, "Section",ExpressionUUID->"4c02e7ca-0fe0-494e-9766-8e30210d8e03"],
Cell[285171, 7195, 1726, 54, 35, "Text",ExpressionUUID->"1dd817a6-b3bf-4ede-91a2-8aa388ce1dc8"],
Cell[286900, 7251, 618, 12, 30, "Input",ExpressionUUID->"3765c604-38b7-4723-afc7-8d510c55ffde"],
Cell[287521, 7265, 948, 22, 47, "Input",ExpressionUUID->"b7e1fe06-de5a-4bd9-93d4-afee85cb3ffb"],
Cell[288472, 7289, 1130, 30, 52, "Input",ExpressionUUID->"26070b1f-cc65-4690-adfd-4ba2eb66d718"],
Cell[289605, 7321, 275, 7, 30, "Input",ExpressionUUID->"dfda234e-505c-44bf-8706-621dc1854fcd"],
Cell[289883, 7330, 580, 17, 47, "Input",ExpressionUUID->"84d0607c-1c0b-46ea-9de4-60314d733283"],
Cell[290466, 7349, 1522, 44, 56, "Input",ExpressionUUID->"1030733e-e052-439c-9e3b-a4c41f0d1852"]
}, Open  ]],
Cell[CellGroupData[{
Cell[292025, 7398, 454, 7, 67, "Section",ExpressionUUID->"19cc9de4-b9e4-4976-857c-3b06213737c9"],
Cell[292482, 7407, 149, 3, 52, "Input",ExpressionUUID->"25533a75-7a14-4f62-8a83-521e35e81e32"],
Cell[292634, 7412, 812, 21, 35, "Text",ExpressionUUID->"2babf6ba-ad46-47e2-a5bf-6557e57d630a"],
Cell[293449, 7435, 150, 3, 30, "Input",ExpressionUUID->"95c65564-d500-4ce8-a590-833d4f0bc9ff"],
Cell[293602, 7440, 1219, 39, 71, "Input",ExpressionUUID->"b3190390-f390-465a-9537-05c435d54929"],
Cell[294824, 7481, 1946, 57, 112, "Input",ExpressionUUID->"06dc5915-63b7-4a3b-aec1-1543c3043796"],
Cell[296773, 7540, 144, 2, 52, "Input",ExpressionUUID->"25755654-87f3-4efa-88a9-41a0d12af5df"],
Cell[296920, 7544, 1802, 46, 40, "Text",ExpressionUUID->"554c10e0-3b24-4dac-a720-9ccded8ed74a"],
Cell[298725, 7592, 150, 3, 30, "Input",ExpressionUUID->"8c11a265-032d-435a-9217-ad35c92e4bfd"],
Cell[298878, 7597, 3691, 92, 157, "Input",ExpressionUUID->"bad94013-32e9-465f-b18e-298774171583"],
Cell[302572, 7691, 5386, 130, 276, "Input",ExpressionUUID->"51f1ea16-6d64-42e7-8e62-061f4321217e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[307995, 7826, 436, 6, 67, "Section",ExpressionUUID->"09c18b24-85c2-4b05-a110-8bac81f6cdc5"],
Cell[308434, 7834, 129, 3, 30, "Input",ExpressionUUID->"24962d0a-bc0f-4d41-85be-724d0c67ee82"],
Cell[308566, 7839, 813, 21, 35, "Text",ExpressionUUID->"6bcb4c11-185b-48c6-8f69-b558dc530908"],
Cell[309382, 7862, 535, 13, 35, "Text",ExpressionUUID->"f4d59fa5-615d-43f7-ac54-6f72b39ef766"],
Cell[309920, 7877, 3989, 115, 184, "Input",ExpressionUUID->"69e7a0ad-84bd-483f-a5b3-daf21088db91"],
Cell[313912, 7994, 535, 13, 35, "Text",ExpressionUUID->"30625524-7c2b-4c47-adae-c334ed026356"],
Cell[314450, 8009, 2421, 70, 87, "Input",ExpressionUUID->"f46a917c-59fc-4a5d-b89e-a08ed06afd16"],
Cell[316874, 8081, 586, 14, 35, "Text",ExpressionUUID->"5bd7f385-cef4-4c3f-83ce-aaa46506008b"],
Cell[317463, 8097, 151, 3, 30, "Input",ExpressionUUID->"c8a1185c-99bd-4fca-a76b-78e70d19c26c"],
Cell[317617, 8102, 3742, 101, 150, "Input",ExpressionUUID->"c860ea77-b314-4260-9b6d-994d40a917c8"],
Cell[321362, 8205, 585, 14, 35, "Text",ExpressionUUID->"e4d746f1-6423-4568-97bc-b8a7a0b09ae0"],
Cell[321950, 8221, 152, 3, 30, "Input",ExpressionUUID->"a8c9c5c9-2c90-4f2b-a790-200156f195dd"],
Cell[322105, 8226, 11357, 290, 334, "Input",ExpressionUUID->"afbe0b8c-d3d8-4563-b032-24c537d024fe"],
Cell[333465, 8518, 131, 3, 30, "Input",ExpressionUUID->"ac630db8-8bd4-4c4e-9c47-0bb92f7e212d"],
Cell[333599, 8523, 1802, 46, 40, "Text",ExpressionUUID->"3d17c8eb-5b79-4d2f-965a-85a442ce1eca"],
Cell[335404, 8571, 129, 3, 30, "Input",ExpressionUUID->"e469f8e2-7bf2-441c-a3fa-168ef6e1ecc6"],
Cell[335536, 8576, 3933, 97, 167, "Input",ExpressionUUID->"59a34988-c7bc-43aa-b0a1-c4a8831bd045"],
Cell[339472, 8675, 5803, 137, 293, "Input",ExpressionUUID->"b5e0fc49-6700-4272-a137-fb7d8da3fe88"],
Cell[345278, 8814, 125, 2, 30, "Input",ExpressionUUID->"d78f4b2f-d481-4cc7-8128-abf5b8cc489c"],
Cell[345406, 8818, 1055, 24, 63, "Text",ExpressionUUID->"04724033-e9f6-4a6d-b3cf-9ad8a912a6b1"],
Cell[346464, 8844, 5701, 153, 166, "Input",ExpressionUUID->"37860be7-13a3-46ad-b8a9-9e1e717ff8d1"],
Cell[352168, 8999, 16662, 380, 550, "Input",ExpressionUUID->"4a21c9de-ca0f-47c0-9d3c-0cad584955aa"],
Cell[368833, 9381, 8420, 197, 329, "Input",ExpressionUUID->"35db5280-8fd9-4c64-be3c-842137c093ca"],
Cell[377256, 9580, 475, 10, 30, "Input",ExpressionUUID->"f351663c-4a5b-472a-9e4d-2f194f45b760"],
Cell[377734, 9592, 36503, 798, 1282, "Input",ExpressionUUID->"77e5ce45-6ea4-4c52-a978-ca6eb087fc37"],
Cell[414240, 10392, 147, 3, 35, "Text",ExpressionUUID->"1309bc7c-128f-4e45-8474-c70fbdf31cc2"],
Cell[414390, 10397, 2395, 67, 94, "Input",ExpressionUUID->"ba4469fc-5a06-4b56-bdf4-5ddbb2d34997"],
Cell[416788, 10466, 331, 10, 6, "Text",ExpressionUUID->"7e0cf98c-7ccc-4098-bc23-62e256c73f03"]
}, Open  ]],
Cell[CellGroupData[{
Cell[417156, 10481, 491, 7, 67, "Section",ExpressionUUID->"4b2d9fe6-699f-469c-af29-c5a195676bc9"],
Cell[417650, 10490, 129, 3, 30, "Input",ExpressionUUID->"0cebdeb3-9f24-44a5-aae3-cf7f6421e6f9"],
Cell[417782, 10495, 1353, 35, 40, "Text",ExpressionUUID->"d1b68d41-c7e8-4c3a-96f5-d01836fe6bd2"],
Cell[419138, 10532, 129, 3, 30, "Input",ExpressionUUID->"e4963656-63b8-4aa3-b5c0-b425838d5d68"],
Cell[419270, 10537, 1755, 52, 47, "Input",ExpressionUUID->"8bd48a96-689e-4d64-9065-2c54707f37a4"],
Cell[421028, 10591, 3320, 90, 148, "Input",ExpressionUUID->"bb396ac1-d0a8-4ca4-891d-3749d4236f06"],
Cell[424351, 10683, 129, 3, 30, "Input",ExpressionUUID->"641d1615-cd86-4ec8-a30c-93ccc63dbe27"],
Cell[424483, 10688, 649, 10, 35, "Text",ExpressionUUID->"4569860a-8307-4f3c-8cee-aa7d74bd5a50"],
Cell[425135, 10700, 1076, 32, 59, "Input",ExpressionUUID->"c392bd58-82e4-4d6a-a67c-1dedf3098a0a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[426248, 10737, 493, 7, 67, "Section",ExpressionUUID->"0f300604-4c38-4dbf-8c0a-a7daed5e2d01"],
Cell[426744, 10746, 131, 3, 30, "Input",ExpressionUUID->"6f5ff2af-d8ad-4104-956a-5bb42fdb2af2"],
Cell[426878, 10751, 1354, 35, 40, "Text",ExpressionUUID->"2189162c-dd32-4dea-b483-19d428a7a164"],
Cell[428235, 10788, 131, 3, 30, "Input",ExpressionUUID->"72c44fea-ae66-4ade-b98c-004091b71c0f"],
Cell[428369, 10793, 2773, 77, 87, "Input",ExpressionUUID->"a9470eb0-0951-46d1-96b2-d1bfd3cad92c"],
Cell[431145, 10872, 4998, 132, 188, "Input",ExpressionUUID->"17f7c71a-2eed-4111-baa9-8f3ef326eeaf"],
Cell[436146, 11006, 331, 10, 6, "Text",ExpressionUUID->"57fc0af5-0605-4b24-a615-35327821db22"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[436526, 11022, 219, 4, 72, "Title",ExpressionUUID->"f44c7115-82d2-4a40-a88d-8d91742325ef"],
Cell[CellGroupData[{
Cell[436770, 11030, 248, 5, 62, "Section",ExpressionUUID->"bbac15b8-e95d-4c04-8970-5384777b3c79"],
Cell[437021, 11037, 129, 3, 30, "Input",ExpressionUUID->"abcab7e7-8776-40cc-b7e1-741864d92895"],
Cell[437153, 11042, 3412, 89, 64, "Text",ExpressionUUID->"98792803-11a6-4b7b-b22c-e88109662905"],
Cell[440568, 11133, 1909, 49, 38, "Text",ExpressionUUID->"2bcc4642-52f7-44d2-9952-abccbf8bbc62"],
Cell[442480, 11184, 129, 3, 30, "Input",ExpressionUUID->"2389d6be-e911-4ec9-bece-0429c9a1c8e8"],
Cell[442612, 11189, 1743, 40, 40, "Text",ExpressionUUID->"6c95a2e3-ad7d-4ec7-89fa-1966a7a4282a"],
Cell[444358, 11231, 131, 3, 30, "Input",ExpressionUUID->"e08df013-4270-44bc-bc92-c3440747ec50"],
Cell[444492, 11236, 3154, 84, 109, "Input",ExpressionUUID->"55ccd2c4-63ac-4302-b319-fa1bb652ce26"],
Cell[447649, 11322, 6481, 171, 230, "Input",ExpressionUUID->"8abe4c08-936e-444e-9663-8aee13a231d3"],
Cell[454133, 11495, 175, 3, 30, "Input",ExpressionUUID->"9af2e387-f063-4875-8e38-5da61db982bd"],
Cell[454311, 11500, 152, 3, 30, "Input",ExpressionUUID->"daa8b5a5-f5be-4125-9abf-159384b11b14"],
Cell[454466, 11505, 1132, 34, 61, "Input",ExpressionUUID->"0860e334-0b57-4de4-b48f-5a121d7ba7c5"],
Cell[455601, 11541, 147, 3, 52, "Input",ExpressionUUID->"6245dba6-5e3a-41b9-bf6d-a3d8f652ce84"],
Cell[455751, 11546, 1792, 42, 40, "Text",ExpressionUUID->"7f13dbba-1fa9-42be-aea2-ffcdde86ef18"],
Cell[457546, 11590, 4650, 126, 188, "Input",ExpressionUUID->"ac53efab-47e3-47c6-af95-6e9c17655c23"],
Cell[462199, 11718, 9550, 240, 433, "Input",ExpressionUUID->"71c946aa-1986-40d3-85a9-6e115cefa0b0"],
Cell[471752, 11960, 177, 3, 30, "Input",ExpressionUUID->"22a1b847-1cc2-4914-96ad-f5857e212a10"],
Cell[471932, 11965, 147, 3, 52, "Input",ExpressionUUID->"5c18dc25-4fd1-4a13-997a-3b42d9a40eca"],
Cell[472082, 11970, 1840, 42, 40, "Text",ExpressionUUID->"4bb36769-f39e-44c3-81dd-0a7539751653"],
Cell[473925, 12014, 129, 3, 30, "Input",ExpressionUUID->"5825f5ea-3a23-496f-8023-3df6c606f52b"],
Cell[474057, 12019, 2077, 56, 65, "Input",ExpressionUUID->"4981d387-8477-4eb0-9f04-f3c879192b70"],
Cell[476137, 12077, 3300, 90, 150, "Input",ExpressionUUID->"2f86c4b0-842f-4956-bb0e-ffd8e5e581e3"],
Cell[479440, 12169, 782, 23, 35, "Text",ExpressionUUID->"a104648b-33e5-491c-8017-ae08da830ea1"],
Cell[480225, 12194, 6376, 161, 189, "Input",ExpressionUUID->"64d0a2b6-ef55-49a5-a4e2-b04f1236359a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[486638, 12360, 376, 7, 67, "Section",ExpressionUUID->"a79e926a-f959-41c7-b226-91b1332219b0"],
Cell[487017, 12369, 177, 3, 30, "Input",ExpressionUUID->"4080f6e3-e405-46fc-938a-0f6c45a9e0be"],
Cell[487197, 12374, 129, 3, 30, "Input",ExpressionUUID->"1f8fa4a2-7d89-4a86-a1b5-20baf8a7bf4b"],
Cell[487329, 12379, 1180, 34, 35, "Text",ExpressionUUID->"9f202997-4ff2-439c-91e3-6ef296859bd4"],
Cell[488512, 12415, 8648, 255, 266, "Input",ExpressionUUID->"6514c9d2-b3d7-41bb-8c01-f409c44ab8bb"],
Cell[497163, 12672, 129, 3, 30, "Input",ExpressionUUID->"1ed1c8b2-3405-46ba-a27e-c679258b4375"],
Cell[497295, 12677, 1191, 34, 35, "Text",ExpressionUUID->"d059a7e0-bed9-4611-a781-1b2211d7d89b"],
Cell[498489, 12713, 7646, 229, 266, "Input",ExpressionUUID->"9abf976f-7693-40a7-8aa3-9d81223ed494"],
Cell[506138, 12944, 129, 3, 30, "Input",ExpressionUUID->"93e38ea3-1f3f-4ce7-829f-4c38d1bb9f59"],
Cell[506270, 12949, 1140, 33, 35, "Text",ExpressionUUID->"b73954b0-5468-4433-a3e9-b464a7037e0d"],
Cell[507413, 12984, 3718, 113, 224, "Input",ExpressionUUID->"6cabb69d-99fc-4fb3-ace9-5a11a857d311"],
Cell[511134, 13099, 329, 10, 10, "Text",ExpressionUUID->"e3689979-9e1f-439a-963b-6078297a10da"]
}, Open  ]]
}, Closed]]
}
]
*)


